The Shamrock code: I- Smoothed Particle Hydrodynamics on GPUs

We present Shamrock, a performance portable framework developed in C++17 with the SYCL programming standard, tailored for numerical astrophysics on Exascale architectures. The core of Shamrock is an accelerated parallel tree with negligible construction time, whose efficiency is based on binary algebra. The Smoothed Particle Hydrodynamics algorithm of the Phantom code is implemented in Shamrock. On-the-fly tree construction circumvents the necessity for extensive data communications. In tests displaying a uniform density with global timesteping with tens of billions of particles, Shamrock completes a single time step in a few seconds using over the thousand of GPUs of a super-computer. This corresponds to processing billions of particles per second, with tens of millions of particles per GPU. The parallel efficiency across the entire cluster is larger than $\sim 90\%$.

==> figures/circumb/plot_acc_rate.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.style.use('style.mplstyle')
fig,axs = plt.subplots(1,1)
axs = [axs]

#get current matplotlib color cycle
colors = plt.rcParams['axes.prop_cycle'].by_key()['color']


def plot_1G():
    T = [12.503538761287377, 5.529203070318037, 7.791149780902687, 3.769911184307752, 5.46637121724624, 5.152211951887261, 3.5814156250923643, 2.1362830044410597, 7.916813487046279, 13.320352851220724, 2.199114857512855, 11.812388377497623, 12.880529879718154, 6.346017160251383, 0.0, 11.121237993707869, 2.9530970943744057, 8.859291283123218, 9.173450548482197, 6.53451271946677, 12.31504320207199, 4.1469023027385274, 1.2566370614359172, 7.979645340118076, 0.25132741228718347, 3.1415926535897936, 8.67079572390783, 6.4716808663949745, 13.38318470429252, 5.403539364174445, 9.1106186954104, 2.8902652413026098, 14.074335088082275, 12.817698026646356, 2.7646015351590183, 9.927432785343747, 7.539822368615504, 2.450442269800039, 4.272566008882119, 13.634512116579703, 13.948671381938683, 6.660176425610362, 3.204424506661589, 10.681415022205298, 2.5761059759436304, 9.361946107697584, 9.236282401553993, 1.1309733552923256, 9.550441666912972, 4.71238898038469, 0.3769911184307752, 11.058406140636073, 5.969026041820608, 1.0681415022205298, 2.5132741228718345, 3.7070793312359562, 0.5654866776461628, 12.126547642856602, 5.843362335677016, 10.241592050702726, 13.760175822723294, 4.775220833456486, 9.864600932271951, 13.508848410436112, 4.523893421169302, 11.623892818282236, 5.906194188748811, 11.498229112138644, 13.194689145077133, 3.8955748904513436, 13.257520998148928, 2.324778563656447, 6.7230082786821574, 8.545132017764239, 10.304423903774522, 6.094689747964199, 1.4451326206513049, 10.367255756846319, 8.168140899333462, 3.267256359733385, 11.184069846779664, 1.9477874452256718, 10.93274243449248, 11.938052083641216, 9.676105373056563, 0.3141592653589793, 13.006193585861745, 11.309733552923257, 4.461061568097507, 1.884955592153876, 10.115928344559135, 12.62920246743097, 7.4141586624719125, 6.157521601035995, 1.6336281798666925, 1.0053096491487339, 9.42477796076938, 0.4398229715025711, 8.79645943005142, 2.8274333882308142, 5.340707511102649, 13.823007675795091, 6.283185307179587, 1.5079644737231008, 8.105309046261667, 1.1938052083641215, 3.6442474781641603, 10.995574287564278, 0.8168140899333463, 6.974335690969341, 2.0106192982974678, 1.3194689145077132, 8.922123136195014, 7.037167544041138, 9.047786842338605, 3.518583772020569, 5.277875658030853, 6.848671984825749, 7.288494956328321, 5.215043804959057, 3.455751918948773, 13.131857292005336, 3.392920065876977, 11.24690169985146, 5.7805304826052195, 13.06902543893354, 8.042477193189871, 4.209734155810323, 0.06283185307179587, 4.900884539600078, 6.220353454107791, 2.387610416728243, 1.6964600329384885, 8.733627576979625, 10.618583169133501, 7.6026542216873, 10.744246875277094, 7.728317927830892, 13.571680263507908, 0.6911503837897546, 9.801769079200156, 1.7592918860102844, 8.23097275240526, 1.3823007675795091, 1.8221237390820801, 5.592034923389832, 2.0734511513692637, 10.053096491487338, 8.293804605477055, 6.597344572538566, 13.885839528866887, 0.7539822368615504, 8.419468311620646, 12.692034320502765, 11.372565405995053, 3.9584067435231396, 8.35663645854885, 10.17876019763093, 6.911503837897546, 9.738937226128359, 12.063715789784807, 2.6389378290154264, 6.785840131753954, 13.446016557364315, 0.942477796076938, 5.026548245743669, 3.0159289474462017, 4.39822971502571, 5.089380098815465, 9.990264638415542, 0.5026548245743669, 6.408849013323178, 8.607963870836034, 3.0787608005179976, 12.943361732789949, 4.9637163926718735, 10.80707872834889, 11.875220230569418, 6.031857894892403, 4.084070449666731, 0.1884955592153876, 12.377875055143786, 4.335397861953915, 12.252211349000195, 12.566370614359174, 11.435397259066848, 10.49291946298991, 11.561060965210439, 3.832743037379548, 2.261946710584651, 9.299114254625788, 14.011503235010478, 5.717698629533424, 11.686724671354032, 4.0212385965949355, 7.853981633974484, 5.6548667764616285, 2.7017696820872223, 13.697343969651499, 11.749556524425827, 12.189379495928398, 3.330088212805181, 10.555751316061706, 9.487609813841177, 4.838052686528282, 0.6283185307179586, 7.476990515543708, 12.440706908215581, 7.099999397112933, 12.000883936713011, 10.430087609918115, 7.162831250184729, 12.75486617357456, 7.665486074759096, 0.8796459430051422, 4.649557127312894, 7.225663103256525, 10.869910581420685, 4.586725274241099, 8.482300164692441, 7.351326809400117, 1.5707963267948968, 8.984954989266809, 0.12566370614359174, 9.613273519984768]
    M1 = [0.5000000110500009, 0.5000000008500001, 0.5000000025500002, 0.50000000055, 0.5000000008500001, 0.5000000008100001, 0.5000000005, 0.50000000028, 0.5000000027100002, 0.500000012550001, 0.50000000028, 0.5000000098700008, 0.500000011700001, 0.5000000011500001, 0.5, 0.5000000086300007, 0.5000000004, 0.5000000043100004, 0.5000000048900004, 0.5000000012600001, 0.5000000107200009, 0.50000000063, 0.50000000018, 0.5000000027900002, 0.50000000005, 0.50000000043, 0.5000000039700003, 0.5000000012300001, 0.500000012660001, 0.5000000008300001, 0.5000000048000004, 0.50000000039, 0.5000000139500012, 0.500000011580001, 0.50000000038, 0.5000000064200005, 0.5000000022100002, 0.50000000031, 0.50000000064, 0.5000000131000011, 0.5000000136800011, 0.5000000013300001, 0.50000000044, 0.5000000077900006, 0.50000000034, 0.5000000053100004, 0.5000000050000004, 0.50000000017, 0.5000000057100005, 0.5000000007300001, 0.50000000006, 0.5000000085000007, 0.5000000009800001, 0.50000000016, 0.50000000033, 0.50000000053, 0.50000000008, 0.5000000103700009, 0.5000000009300001, 0.5000000069900006, 0.5000000133500011, 0.5000000007400001, 0.5000000062900005, 0.5000000128800011, 0.5000000006900001, 0.5000000095400008, 0.5000000009600001, 0.5000000093200008, 0.500000012280001, 0.50000000056, 0.500000012390001, 0.5000000003, 0.5000000013900001, 0.5000000037900003, 0.5000000071200006, 0.5000000010200001, 0.5000000002, 0.5000000072100006, 0.5000000031400003, 0.50000000045, 0.5000000087400007, 0.50000000024, 0.5000000082500007, 0.5000000100800008, 0.5000000059600005, 0.50000000005, 0.500000011920001, 0.5000000089600007, 0.5000000006800001, 0.50000000024, 0.5000000067700006, 0.5000000112800009, 0.5000000020400002, 0.5000000010400001, 0.50000000022, 0.50000000015, 0.5000000054400005, 0.50000000007, 0.5000000042000003, 0.50000000038, 0.5000000008200001, 0.5000000134600011, 0.5000000011200001, 0.5000000002, 0.5000000030200002, 0.50000000018, 0.50000000053, 0.5000000083700007, 0.50000000011, 0.5000000016100001, 0.50000000027, 0.50000000019, 0.5000000044100004, 0.5000000016500001, 0.5000000046700004, 0.50000000048, 0.5000000008200001, 0.5000000014700001, 0.5000000018800002, 0.5000000008100001, 0.50000000048, 0.500000012170001, 0.50000000048, 0.5000000088700007, 0.5000000009100001, 0.500000012020001, 0.5000000029000002, 0.50000000063, 0.50000000002, 0.5000000007600001, 0.5000000010800001, 0.50000000031, 0.50000000022, 0.5000000040700003, 0.5000000076600006, 0.5000000022800002, 0.5000000078900007, 0.5000000024700002, 0.5000000129900011, 0.50000000011, 0.5000000062000005, 0.50000000022, 0.5000000032500003, 0.5000000002, 0.50000000024, 0.5000000008700001, 0.50000000028, 0.5000000066400005, 0.5000000033500003, 0.5000000013300001, 0.5000000135700011, 0.50000000011, 0.5000000036000003, 0.5000000113700009, 0.5000000090800008, 0.50000000057, 0.5000000035000003, 0.5000000068800006, 0.5000000015400001, 0.5000000060800005, 0.5000000102800009, 0.50000000035, 0.5000000014600001, 0.5000000127800011, 0.50000000013, 0.5000000007700001, 0.50000000041, 0.50000000067, 0.5000000008000001, 0.5000000065500005, 0.50000000007, 0.5000000012000001, 0.5000000038900003, 0.50000000042, 0.500000011820001, 0.5000000007700001, 0.5000000080300007, 0.5000000099600008, 0.5000000010000001, 0.50000000062, 0.50000000005, 0.5000000108100009, 0.50000000067, 0.5000000106000009, 0.5000000111300009, 0.5000000092000008, 0.5000000074400006, 0.5000000094300008, 0.50000000055, 0.5000000003, 0.5000000051600004, 0.5000000138200011, 0.5000000009000001, 0.5000000096400008, 0.50000000059, 0.5000000026200002, 0.5000000008800001, 0.50000000037, 0.5000000132100011, 0.5000000097600008, 0.5000000104900009, 0.50000000047, 0.5000000075300006, 0.5000000055500005, 0.5000000007400001, 0.50000000009, 0.5000000021200002, 0.5000000109200009, 0.5000000016900001, 0.5000000101800008, 0.5000000073200006, 0.5000000017600001, 0.500000011500001, 0.5000000023700002, 0.50000000011, 0.5000000007300001, 0.5000000018200002, 0.5000000081400007, 0.5000000007100001, 0.5000000036800003, 0.5000000019500002, 0.50000000022, 0.5000000045500004, 0.50000000002, 0.5000000058300005]
    M2 = [0.5000000111100009, 0.5000000007500001, 0.5000000023400002, 0.50000000047, 0.5000000007300001, 0.50000000066, 0.50000000045, 0.5000000003, 0.5000000024700002, 0.500000012450001, 0.5000000003, 0.5000000098500008, 0.500000011730001, 0.5000000010500001, 0.5, 0.5000000085400007, 0.50000000038, 0.5000000037000003, 0.5000000041300003, 0.5000000011300001, 0.5000000108200009, 0.50000000054, 0.5000000002, 0.5000000025400002, 0.50000000005, 0.50000000041, 0.5000000034300003, 0.5000000010800001, 0.500000012510001, 0.5000000007300001, 0.5000000040400003, 0.50000000038, 0.5000000135700011, 0.500000011620001, 0.50000000036, 0.5000000058500005, 0.5000000020400002, 0.50000000033, 0.50000000056, 0.5000000129300011, 0.5000000134100011, 0.5000000012300001, 0.50000000042, 0.5000000076500006, 0.50000000034, 0.5000000044300004, 0.5000000042200003, 0.50000000018, 0.5000000048400004, 0.50000000062, 0.50000000007, 0.5000000084000007, 0.5000000008600001, 0.50000000018, 0.50000000033, 0.50000000046, 0.50000000011, 0.5000000104600009, 0.5000000008100001, 0.5000000066500006, 0.5000000131000011, 0.50000000062, 0.5000000056400005, 0.500000012710001, 0.50000000059, 0.5000000095200008, 0.5000000008300001, 0.5000000093000008, 0.500000012240001, 0.50000000049, 0.500000012360001, 0.50000000031, 0.5000000012900001, 0.5000000032900003, 0.5000000068100006, 0.5000000009100001, 0.50000000022, 0.5000000069600006, 0.5000000027500002, 0.50000000042, 0.5000000086600007, 0.50000000028, 0.5000000081900007, 0.5000000101100008, 0.5000000051700004, 0.50000000006, 0.500000011930001, 0.5000000089200007, 0.50000000057, 0.50000000028, 0.5000000063200005, 0.5000000113500009, 0.5000000019100002, 0.5000000009300001, 0.50000000024, 0.50000000017, 0.5000000045700004, 0.50000000009, 0.5000000036200003, 0.50000000037, 0.5000000007200001, 0.5000000132000011, 0.5000000009900001, 0.50000000024, 0.5000000026700002, 0.50000000019, 0.50000000045, 0.5000000082900007, 0.50000000014, 0.5000000014900001, 0.50000000028, 0.50000000021, 0.5000000037900003, 0.5000000015600001, 0.5000000039600003, 0.50000000045, 0.5000000007000001, 0.5000000013900001, 0.5000000018100001, 0.5000000006800001, 0.50000000042, 0.500000012150001, 0.50000000042, 0.5000000087800007, 0.5000000008100001, 0.500000012050001, 0.5000000026100002, 0.50000000055, 0.50000000001, 0.50000000064, 0.5000000009700001, 0.50000000031, 0.50000000024, 0.5000000035400003, 0.5000000075200006, 0.5000000021200002, 0.5000000077800006, 0.5000000022700002, 0.5000000128000011, 0.50000000012, 0.5000000055100005, 0.50000000024, 0.5000000028600002, 0.50000000022, 0.50000000027, 0.5000000007600001, 0.50000000029, 0.5000000061900005, 0.5000000029200002, 0.5000000011900001, 0.5000000132900011, 0.50000000013, 0.5000000030800003, 0.500000011440001, 0.5000000090500007, 0.5000000005, 0.5000000030100002, 0.5000000064800005, 0.5000000014500001, 0.5000000053400004, 0.5000000103500009, 0.50000000035, 0.5000000013300001, 0.500000012610001, 0.50000000016, 0.50000000066, 0.50000000038, 0.50000000057, 0.50000000066, 0.5000000060300005, 0.50000000009, 0.5000000010600001, 0.5000000033600003, 0.5000000004, 0.500000011820001, 0.50000000065, 0.5000000078800007, 0.5000000100100008, 0.5000000008900001, 0.50000000054, 0.50000000004, 0.5000000109000009, 0.50000000056, 0.5000000107000009, 0.5000000112200009, 0.5000000092000008, 0.5000000072200006, 0.5000000094000008, 0.50000000048, 0.5000000003, 0.5000000043300004, 0.5000000134900011, 0.5000000007900001, 0.5000000096100008, 0.50000000052, 0.5000000023900002, 0.5000000007700001, 0.50000000035, 0.5000000130300011, 0.5000000097700008, 0.5000000106000009, 0.50000000042, 0.5000000073800006, 0.5000000046900004, 0.50000000063, 0.50000000011, 0.5000000019500002, 0.5000000110100009, 0.5000000015900001, 0.5000000102300008, 0.5000000070900006, 0.5000000016700001, 0.500000011550001, 0.5000000021900002, 0.50000000015, 0.50000000061, 0.5000000017200001, 0.5000000080400007, 0.5000000006, 0.5000000031800003, 0.5000000018600002, 0.50000000024, 0.5000000038600003, 0.50000000001, 0.5000000050100004]
    Torque = [-5.792948116677411e-06, -3.6052738657959166e-06, 3.168772571699637e-06, 2.1289473959594378e-06, -3.345791665810692e-06, -1.8440038864413325e-06, 1.9068079366215148e-06, 2.5183083977985792e-06, 3.4335245922483226e-06, -2.6346294448808395e-06, 2.3932074628430396e-06, -3.6093779414631924e-06, -5.1827569850396715e-06, -4.457492174821955e-06, -4.778291189745685e-06, 2.4925631808482657e-07, -1.4368564330663527e-06, 1.527689912674791e-06, 8.290906755118904e-07, -3.8087036902636357e-06, -5.556625405104099e-06, 9.890982550875143e-07, 2.1281398283359537e-06, 3.5074301339773257e-06, -3.2394790921693126e-06, -1.1091236634793902e-06, 2.210711168032474e-06, -4.059215719537262e-06, -2.177032859133884e-06, -3.0698092409331824e-06, 9.63039183641726e-07, -1.5023819630530498e-06, 2.680140927660683e-06, -5.402454297032525e-06, 1.3740185594809097e-06, 1.145677307966572e-06, 2.200826636131594e-06, 1.8648416842066264e-06, 1.0057036274448144e-06, -2.743378673511429e-07, 1.9356854234791675e-06, -3.206479167793392e-06, -9.651319661320732e-07, 1.7265109416938268e-06, 1.6302152900480584e-06, 5.7255159677742e-07, 7.179602826668812e-07, 1.6267760953714786e-06, 5.555625451201789e-07, 3.353126730282135e-07, -2.595608500212171e-06, 5.375656302609317e-07, -4.752516359736601e-06, 1.3368060415981627e-06, 1.743101570453525e-06, 2.0662005989896856e-06, -1.5163058318318968e-06, -5.024368450302496e-06, -4.567278444891551e-06, 1.963069156559562e-06, 6.61031852847116e-07, 5.054908085049216e-08, 1.0062985937762476e-06, -1.2300170592551376e-06, 1.0920839147033584e-06, -2.561304367196309e-06, -4.675850722949016e-06, -1.8231227712669052e-06, -3.5101361196411158e-06, 2.1988928879793297e-06, -3.0843807444877157e-06, 2.1271260108418623e-06, -2.8669955028298736e-06, -2.439876013402285e-07, 1.994576575685203e-06, -4.802082572978409e-06, 2.6700578702124163e-06, 2.0125933487434535e-06, 3.5008156335679642e-06, -8.06159067926393e-07, -6.071061538171643e-08, 3.891803919159121e-07, 1.0315294332116343e-06, -4.238819752919082e-06, 6.631628319308005e-07, -2.9269587391905837e-06, -4.626318776469227e-06, -7.242871614415645e-07, 8.324286210335554e-07, 6.528848433959891e-07, 1.5761959760772325e-06, -5.770742256766456e-06, 1.5352405957061766e-06, -1.658095118770084e-06, 2.937828312433692e-06, 1.0251221135433655e-06, 5.421649410709037e-07, -2.2496598062845335e-06, 1.7525707990760682e-06, -1.543673136434822e-06, -2.7774608240514923e-06, 1.1031471106211967e-06, -4.600473677960579e-06, 2.790171068610541e-06, 3.5406236004385417e-06, 1.8907535109858717e-06, 1.991666346943728e-06, 7.98690445724184e-07, -1.528304411979544e-08, -1.3004855692005788e-06, 2.738541074430501e-06, 2.340605100384671e-06, 1.3111783315897243e-06, -8.830823683876028e-07, 9.169954053608352e-07, 1.8158470124928803e-06, -2.4743658084596857e-06, -2.114699072616221e-06, 7.759684901466219e-07, -2.1614906298160326e-06, 1.7232158791862884e-06, -3.915911515793382e-06, -4.6208916600895237e-07, -3.831771586772913e-07, -4.427953864896554e-06, -4.287652276884755e-06, 3.541092837579934e-06, 1.0112568963118228e-06, -4.025176683414299e-06, -5.592304828697325e-07, -1.475125944211464e-06, 1.9942890689399832e-06, 1.4535199485910008e-06, 1.9816753882010578e-06, 1.8424253573768728e-06, 2.4958888778797766e-06, 1.5917522058536117e-06, 2.981280372496385e-06, -7.569442421795114e-07, -7.652994111268353e-07, 8.74452567240384e-07, 1.1891596627794168e-06, 3.4259541985476246e-06, 2.5187890596677853e-06, 3.4321559692857794e-06, -3.84577684185942e-06, 2.634894364145613e-06, 1.4328558502354726e-06, 3.3205580325810953e-06, -3.5230283464798366e-06, 1.5262294609334528e-06, -3.8334049405840793e-07, 3.9954012283106617e-07, -5.696367913793611e-06, -1.0820774557253281e-06, 8.336779910357597e-07, 3.187380215742283e-06, 1.7059061499411368e-06, -1.7131234645827986e-06, 7.594456656207462e-07, -4.786668332141543e-06, 1.530471426105749e-06, -2.4988484498877706e-06, -1.708033166669742e-06, 6.950360684373757e-07, -1.197899540249118e-06, -1.347638293501266e-06, 9.155786846097756e-07, -1.51991841980365e-06, 1.2963349434812646e-06, -1.8844974238816681e-06, -4.275622225647323e-06, 2.4338623963248016e-06, -1.238156622230563e-06, -4.926135982800146e-06, -8.774936769084979e-07, 1.4368415443587035e-06, -3.932667831419301e-06, -4.79532382502451e-06, 2.01127402034903e-06, -3.528487150537995e-06, -5.670660306476331e-06, 9.734835866007239e-07, -5.411031825848075e-06, -5.801238401176578e-06, -1.4489653509569396e-06, 1.9810065322947824e-06, -2.194602272911459e-06, 2.1730559234052475e-06, 2.2604722142453118e-06, 6.320465781063046e-07, 2.323946682842251e-06, -4.259395462040623e-06, -2.921034097336057e-06, 2.034859852948335e-06, 3.3187520995049175e-06, -4.065059876601882e-06, 1.4445343381064934e-06, 1.9949491261932987e-07, -3.270721741637715e-06, -5.232897267750739e-06, -6.390501527535832e-07, 1.9203053536186588e-06, 5.383228898389615e-07, -2.506216761299349e-07, -1.137359621648947e-06, 1.8835848172729754e-06, -5.750331830499665e-06, -4.5782546116788025e-07, -4.524099472246174e-06, 2.0043544214254e-06, -3.687712011050268e-08, -5.57575092084775e-06, 2.7535283810381994e-06, 3.457566457973658e-07, 6.069445992078278e-07, 3.753960340830207e-07, 1.2467897939076146e-06, 8.5964901065539e-07, 7.503658410678699e-08, 1.1619644795214187e-06, 2.8783309648688975e-06, 1.107375044200892e-06, -3.7904379693970545e-06, 5.980418602124823e-07]

    T = np.array(T) / (2*np.pi)
    M1 = np.array(M1) -0.5
    M2 = np.array(M2) -0.5
    Torque = np.array(Torque) 

    arg = T.argsort()
    T = T[arg]
    M1 = M1[arg]
    M2 = M2[arg]
    Torque = Torque[arg]

    axs[0].plot(T,M1,linestyle="-", color=colors[2], label = "sink 1 (1G part)")
    axs[0].plot(T,M2,linestyle="--", color=colors[2], label = "sink 2 (1G part)")

    #axs[1].plot(T,Torque, color=colors[2], label = "Torque (1G part)")

def plot_100M():
    #T = [26.89203311472863, 29.091147972241487, 22.305307840487533, 22.870794518133696, 28.399997588451733, 26.32654643708247, 30.913271711323567, 19.226547039969535, 27.017696820872224, 24.818581963359367, 25.195573081790144, 21.174334485195207, 22.619467105846514, 28.651325000738915, 24.441590844928594, 29.34247538452867, 22.05398042820035, 24.567254551072185, 25.446900494077326, 23.750440461138837, 20.923007072908025, 31.16459912361075, 18.975219627682353, 21.928316722056756, 27.269024233159406, 21.676989309769574, 29.719466502959445, 27.52035164544659, 25.69822790636451, 27.771679057733774, 23.499113048851655, 26.389378290154266, 30.28495318060561, 19.854865570687494, 20.546015954477248, 24.19026343264141, 25.823891612508103, 28.023006470020956, 25.069909375646553, 23.247785636564473, 21.425661897482392, 29.970793915246627, 20.294688542190066, 23.122121930420878, 23.938936020354227, 26.075219024795285, 26.640705702441448, 30.53628059289279, 22.556635252774715, 19.603538158400312, 21.61415745669778, 27.583183498518387, 29.65663464988765, 27.83451091080557, 25.635396053292713, 23.56194490192345, 26.45221014322606, 19.91769742375929, 30.347785033677404, 20.483184101405453, 25.761059759436307, 24.127431579569613, 25.007077522574754, 28.08583832309275, 23.310617489636268, 21.362830044410597, 29.907962062174832, 23.184953783492674, 20.23185668911827, 26.01238717172349, 23.87610416728243, 26.703537555513243, 19.666370011472107, 22.49380339970292, 30.599112445964586, 29.02831611916969, 26.95486496780043, 22.242475987415737, 22.93362637120549, 26.26371458401067, 28.462829441523528, 19.28937889304133, 30.976103564395363, 27.08052867394402, 25.13274122871835, 24.755750110287572, 21.11150263212341, 22.68229895891831, 24.378758991856795, 28.71415685381071, 29.279643531456873, 21.991148575128555, 25.38406864100553, 24.50442269800039, 20.86017521983623, 23.813272314210632, 21.86548486898496, 19.03805148075415, 31.227430976682545, 27.331856086231202, 29.53097094374406, 21.73982116284137, 31.35309468282614, 23.68760860806704, 27.70884720466198, 30.222121327533813, 19.7920337176157, 26.577873849369652, 29.405307237600468, 24.253095285713204, 28.839820559954305, 25.886723465579898, 20.35752039526186, 23.43628119577986, 21.237166338267002, 27.96017461694916, 29.78229835603124, 19.415042599184922, 21.488493750554188, 24.001767873426022, 26.13805087786708, 20.106192982974676, 30.473448739820995, 19.540706305328516, 26.829201261656834, 22.36813969355933, 30.72477615210818, 28.9026524130261, 28.337165735379937, 23.059290077349083, 30.033625768318426, 27.20619238008761, 30.85043985825177, 19.16371518689774, 20.98583892597982, 24.881413816431163, 25.25840493486194, 28.211502029236346, 28.58849314766712, 20.608847807549044, 22.8079626650619, 22.116812281272146, 20.04336112990288, 31.415926535897935, 29.153979825313282, 20.734511513692638, 24.63008640414398, 25.50973234714912, 27.457519792374793, 31.101767270538954, 18.912387774610558, 30.661944299036385, 22.430971546631124, 28.965484266097896, 28.27433388230814, 22.996458224277287, 27.143360527015815, 30.096457621390222, 19.100883333825944, 30.787608005179976, 21.048670779051616, 28.14867017616455, 25.321236787933735, 24.94424566950296, 28.525661294595324, 22.745130811990105, 20.67167966062084, 19.980529276831085, 22.179644134343942, 29.216811678385078, 20.797343366764434, 25.572564200220917, 24.692918257215776, 27.394687939302997, 18.84955592153876, 31.038935417467158, 29.593802796815854, 31.290262829754344, 21.802653015913165, 23.624776754995246, 27.646015351590183, 19.729201864543903, 30.159289474462017, 29.468139090672263, 26.515041996297857, 25.949555318651694, 28.77698870688251, 24.315927138785, 20.420352248333657, 21.299998191338798, 23.373449342708064, 27.897342763877365, 29.845130209103036, 21.551325603625983, 19.352210746113126, 26.200882730938876, 24.064599726497818, 20.169024836046475, 19.477874452256717, 30.4106168867492, 26.76636940858504]
    #M1 = [0.5000000620000051, 0.5000000637000053, 0.5000000567000047, 0.5000000578000048, 0.5000000632000052, 0.5000000615000051, 0.5000000651000054, 0.5000000506000042, 0.5000000621000051, 0.500000060400005, 0.500000060600005, 0.5000000549000045, 0.5000000572000047, 0.5000000634000052, 0.500000059900005, 0.5000000641000053, 0.5000000562000047, 0.500000060100005, 0.500000061000005, 0.5000000590000049, 0.5000000543000045, 0.5000000653000054, 0.5000000499000041, 0.5000000561000046, 0.5000000623000052, 0.5000000556000046, 0.5000000642000053, 0.5000000625000052, 0.500000061000005, 0.5000000626000052, 0.5000000586000048, 0.5000000616000051, 0.5000000648000054, 0.5000000522000043, 0.5000000537000044, 0.5000000595000049, 0.5000000612000051, 0.5000000629000052, 0.500000060600005, 0.5000000582000048, 0.5000000553000046, 0.5000000645000053, 0.5000000530000044, 0.5000000580000048, 0.5000000592000049, 0.5000000613000051, 0.5000000616000051, 0.5000000649000054, 0.5000000571000047, 0.5000000515000043, 0.5000000556000046, 0.5000000625000052, 0.5000000642000053, 0.5000000627000052, 0.500000061000005, 0.5000000587000049, 0.5000000616000051, 0.5000000523000043, 0.5000000648000054, 0.5000000535000044, 0.5000000612000051, 0.5000000595000049, 0.500000060600005, 0.5000000629000052, 0.5000000585000048, 0.5000000552000046, 0.5000000645000053, 0.5000000580000048, 0.5000000530000044, 0.5000000613000051, 0.5000000591000049, 0.5000000616000051, 0.5000000517000043, 0.5000000571000047, 0.5000000649000054, 0.5000000637000053, 0.5000000620000051, 0.5000000567000047, 0.5000000579000048, 0.5000000615000051, 0.5000000633000052, 0.5000000508000042, 0.5000000651000054, 0.5000000621000051, 0.500000060600005, 0.500000060300005, 0.5000000548000045, 0.5000000574000047, 0.500000059900005, 0.5000000635000053, 0.5000000639000053, 0.5000000562000047, 0.500000060900005, 0.500000060000005, 0.5000000542000045, 0.5000000591000049, 0.5000000560000046, 0.5000000500000041, 0.5000000653000054, 0.5000000624000052, 0.5000000642000053, 0.5000000558000046, 0.5000000654000054, 0.5000000587000049, 0.5000000626000052, 0.5000000648000054, 0.5000000519000043, 0.5000000616000051, 0.5000000641000053, 0.5000000596000049, 0.5000000636000053, 0.5000000612000051, 0.5000000532000044, 0.5000000585000048, 0.5000000550000046, 0.5000000628000052, 0.5000000643000053, 0.5000000509000042, 0.5000000555000046, 0.5000000593000049, 0.5000000615000051, 0.5000000528000044, 0.5000000648000054, 0.5000000514000043, 0.5000000619000051, 0.5000000567000047, 0.5000000650000054, 0.5000000636000053, 0.5000000631000052, 0.5000000579000048, 0.5000000646000053, 0.5000000622000051, 0.5000000651000054, 0.5000000503000042, 0.5000000546000045, 0.500000060400005, 0.500000060700005, 0.5000000629000052, 0.5000000633000052, 0.5000000538000045, 0.5000000576000048, 0.5000000565000047, 0.5000000525000043, 0.5000000654000054, 0.5000000637000053, 0.5000000540000045, 0.500000060100005, 0.500000061000005, 0.5000000625000052, 0.5000000652000054, 0.5000000496000041, 0.5000000649000054, 0.5000000569000047, 0.5000000636000053, 0.5000000629000052, 0.5000000579000048, 0.5000000622000051, 0.5000000648000054, 0.5000000502000042, 0.5000000651000054, 0.5000000547000045, 0.5000000629000052, 0.500000060800005, 0.500000060500005, 0.5000000633000052, 0.5000000575000048, 0.5000000539000045, 0.5000000523000043, 0.5000000566000047, 0.5000000639000053, 0.5000000541000045, 0.500000061000005, 0.500000060200005, 0.5000000625000052, 0.5000000495000041, 0.5000000652000054, 0.5000000642000053, 0.5000000654000054, 0.5000000559000046, 0.5000000587000049, 0.5000000626000052, 0.5000000517000043, 0.5000000648000054, 0.5000000641000053, 0.5000000616000051, 0.5000000612000051, 0.5000000636000053, 0.5000000597000049, 0.5000000533000044, 0.5000000550000046, 0.5000000585000048, 0.5000000627000052, 0.5000000644000053, 0.5000000555000046, 0.5000000509000042, 0.5000000615000051, 0.5000000593000049, 0.5000000528000044, 0.5000000514000043, 0.5000000648000054, 0.5000000617000051]
    #M2 = [0.500000085100007, 0.5000000865000072, 0.5000000787000065, 0.5000000798000066, 0.5000000860000071, 0.500000084600007, 0.5000000881000073, 0.5000000683000057, 0.500000085100007, 0.5000000826000068, 0.5000000831000069, 0.5000000757000063, 0.5000000793000066, 0.5000000863000071, 0.5000000823000068, 0.5000000866000072, 0.5000000782000065, 0.5000000825000068, 0.5000000837000069, 0.5000000813000067, 0.5000000750000062, 0.5000000884000073, 0.5000000670000055, 0.5000000778000064, 0.5000000854000071, 0.5000000771000064, 0.5000000869000072, 0.5000000855000071, 0.5000000839000069, 0.5000000858000071, 0.5000000810000067, 0.500000084600007, 0.5000000874000072, 0.5000000710000059, 0.5000000735000061, 0.5000000819000068, 0.500000084000007, 0.5000000859000071, 0.5000000831000069, 0.5000000805000067, 0.5000000764000063, 0.5000000872000072, 0.500000072600006, 0.5000000805000067, 0.5000000817000068, 0.500000084300007, 0.500000084900007, 0.5000000876000072, 0.5000000792000066, 0.5000000700000058, 0.5000000770000064, 0.5000000855000071, 0.5000000869000072, 0.5000000858000071, 0.5000000839000069, 0.5000000812000067, 0.500000084700007, 0.5000000712000059, 0.5000000874000072, 0.5000000733000061, 0.500000084000007, 0.5000000819000068, 0.5000000829000069, 0.5000000859000071, 0.5000000807000067, 0.5000000762000063, 0.5000000871000072, 0.5000000805000067, 0.500000072300006, 0.500000084100007, 0.5000000816000068, 0.500000084900007, 0.5000000704000058, 0.5000000791000065, 0.5000000877000073, 0.5000000865000072, 0.500000085100007, 0.5000000784000065, 0.5000000800000066, 0.500000084600007, 0.5000000860000071, 0.5000000686000057, 0.5000000882000073, 0.500000085100007, 0.5000000831000069, 0.5000000826000068, 0.5000000756000063, 0.5000000795000066, 0.5000000822000068, 0.5000000864000071, 0.5000000866000072, 0.5000000778000064, 0.5000000836000069, 0.5000000824000068, 0.5000000747000062, 0.5000000813000067, 0.5000000776000064, 0.5000000674000056, 0.5000000885000073, 0.5000000854000071, 0.5000000868000072, 0.5000000774000064, 0.5000000885000073, 0.5000000813000067, 0.5000000856000071, 0.5000000874000072, 0.5000000708000059, 0.500000084800007, 0.5000000866000072, 0.5000000820000068, 0.5000000864000071, 0.500000084100007, 0.500000072700006, 0.5000000809000067, 0.5000000758000063, 0.5000000859000071, 0.5000000870000072, 0.5000000692000057, 0.5000000767000063, 0.5000000817000068, 0.500000084400007, 0.500000071900006, 0.5000000875000072, 0.5000000696000058, 0.500000085100007, 0.5000000788000065, 0.5000000878000073, 0.5000000864000071, 0.5000000860000071, 0.5000000804000067, 0.5000000872000072, 0.5000000854000071, 0.5000000881000073, 0.5000000678000056, 0.5000000750000062, 0.5000000828000069, 0.5000000833000069, 0.5000000859000071, 0.5000000861000071, 0.5000000737000061, 0.5000000797000066, 0.5000000782000065, 0.5000000718000059, 0.5000000885000073, 0.5000000865000072, 0.5000000741000061, 0.5000000825000068, 0.5000000837000069, 0.5000000854000071, 0.5000000883000073, 0.5000000668000055, 0.5000000878000073, 0.5000000789000065, 0.5000000864000071, 0.5000000859000071, 0.5000000801000066, 0.5000000853000071, 0.5000000872000072, 0.5000000677000056, 0.5000000879000073, 0.5000000753000062, 0.5000000859000071, 0.5000000834000069, 0.5000000828000069, 0.5000000861000071, 0.5000000796000066, 0.5000000740000061, 0.5000000714000059, 0.5000000784000065, 0.5000000866000072, 0.5000000744000062, 0.5000000839000069, 0.5000000826000068, 0.5000000854000071, 0.5000000665000055, 0.5000000883000073, 0.5000000869000072, 0.5000000885000073, 0.5000000774000064, 0.5000000812000067, 0.5000000855000071, 0.5000000704000058, 0.5000000873000072, 0.5000000867000072, 0.500000084700007, 0.500000084100007, 0.5000000864000071, 0.5000000821000068, 0.500000073000006, 0.5000000762000063, 0.5000000808000067, 0.5000000858000071, 0.5000000870000072, 0.5000000767000063, 0.5000000688000057, 0.500000084600007, 0.5000000818000068, 0.500000072100006, 0.5000000693000057, 0.5000000874000072, 0.500000085100007]
    T = [10.93274243449248, 0.6283185307179586, 5.215043804959057, 12.566370614359174, 1.3194689145077132, 9.1106186954104, 14.388494353441255, 11.623892818282236, 2.7017696820872223, 7.979645340118076, 0.5026548245743669, 2.450442269800039, 7.288494956328321, 4.523893421169302, 13.697343969651499, 12.817698026646356, 5.46637121724624, 1.5707963267948968, 8.859291283123218, 10.681415022205298, 0.8796459430051422, 12.503538761287377, 7.037167544041138, 4.775220833456486, 9.990264638415542, 11.372565405995053, 10.555751316061706, 2.9530970943744057, 7.728317927830892, 13.885839528866887, 10.304423903774522, 0.0, 1.9477874452256718, 9.738937226128359, 13.194689145077133, 5.843362335677016, 1.1309733552923256, 3.330088212805181, 8.607963870836034, 12.252211349000195, 13.06902543893354, 6.660176425610362, 3.8955748904513436, 1.8221237390820801, 2.199114857512855, 9.487609813841177, 6.094689747964199, 13.446016557364315, 14.13716694115407, 11.875220230569418, 10.053096491487338, 0.25132741228718347, 9.361946107697584, 6.408849013323178, 4.1469023027385274, 3.5814156250923643, 8.35663645854885, 11.184069846779664, 12.000883936713011, 13.823007675795091, 10.367255756846319, 0.06283185307179587, 1.884955592153876, 9.676105373056563, 5.7805304826052195, 13.257520998148928, 3.267256359733385, 8.545132017764239, 1.1938052083641215, 12.189379495928398, 13.131857292005336, 1.7592918860102844, 6.7230082786821574, 3.9584067435231396, 2.1362830044410597, 9.42477796076938, 13.508848410436112, 6.031857894892403, 14.074335088082275, 11.812388377497623, 10.115928344559135, 0.3141592653589793, 6.4716808663949745, 4.209734155810323, 9.299114254625788, 11.24690169985146, 3.518583772020569, 8.293804605477055, 11.938052083641216, 10.995574287564278, 0.6911503837897546, 12.62920246743097, 5.152211951887261, 1.2566370614359172, 9.047786842338605, 14.325662500369457, 11.561060965210439, 0.5654866776461628, 2.6389378290154264, 7.916813487046279, 7.351326809400117, 4.586725274241099, 2.387610416728243, 13.760175822723294, 5.403539364174445, 12.880529879718154, 1.5079644737231008, 8.79645943005142, 10.744246875277094, 0.942477796076938, 12.440706908215581, 9.927432785343747, 7.099999397112933, 4.838052686528282, 11.309733552923257, 2.8902652413026098, 7.665486074759096, 10.618583169133501, 3.0159289474462017, 10.49291946298991, 0.1884955592153876, 13.948671381938683, 5.6548667764616285, 13.38318470429252, 2.0106192982974678, 9.801769079200156, 4.9637163926718735, 12.31504320207199, 3.1415926535897936, 8.419468311620646, 6.597344572538566, 3.832743037379548, 5.529203070318037, 13.634512116579703, 5.906194188748811, 7.476990515543708, 2.261946710584651, 9.550441666912972, 10.241592050702726, 0.4398229715025711, 8.042477193189871, 14.199998794225866, 6.346017160251383, 4.084070449666731, 12.063715789784807, 3.392920065876977, 8.168140899333462, 11.121237993707869, 0.8168140899333463, 3.6442474781641603, 4.335397861953915, 1.3823007675795091, 9.173450548482197, 12.75486617357456, 5.026548245743669, 2.5132741228718345, 7.791149780902687, 11.686724671354032, 6.157521601035995, 7.225663103256525, 4.461061568097507, 1.6336281798666925, 8.922123136195014, 6.848671984825749, 5.277875658030853, 13.006193585861745, 8.67079572390783, 10.869910581420685, 1.0681415022205298, 6.974335690969341, 4.71238898038469, 2.7646015351590183, 7.539822368615504, 11.435397259066848, 3.7070793312359562, 11.058406140636073, 0.7539822368615504, 1.4451326206513049, 9.236282401553993, 4.272566008882119, 5.089380098815465, 12.692034320502765, 2.5761059759436304, 7.853981633974484, 11.749556524425827, 6.220353454107791, 7.162831250184729, 4.39822971502571, 6.785840131753954, 1.6964600329384885, 8.984954989266809, 12.943361732789949, 5.340707511102649, 10.80707872834889, 1.0053096491487339, 8.733627576979625, 6.911503837897546, 4.649557127312894, 2.8274333882308142, 7.6026542216873, 11.498229112138644, 10.430087609918115, 0.12566370614359174, 3.0787608005179976, 14.011503235010478, 13.320352851220724, 5.717698629533424, 4.900884539600078, 2.0734511513692637, 9.864600932271951, 12.377875055143786, 3.204424506661589, 8.482300164692441, 6.53451271946677, 3.769911184307752, 5.592034923389832, 5.969026041820608, 13.571680263507908, 2.324778563656447, 9.613273519984768, 7.4141586624719125, 8.105309046261667, 10.17876019763093, 0.3769911184307752, 14.262830647297662, 6.283185307179587, 4.0212385965949355, 12.126547642856602, 3.455751918948773, 8.23097275240526]
    M1 = [0.5000000218000018, 0.5000000001, 0.5000000008000001, 0.5000000305000025, 0.5000000001, 0.5000000106000009, 0.5000000375000031, 0.5000000258000021, 0.5000000001, 0.5000000051000004, 0.5000000001, 0.5000000001, 0.5000000031000003, 0.5000000008000001, 0.5000000350000029, 0.5000000314000026, 0.5000000008000001, 0.5000000001, 0.5000000093000008, 0.5000000206000017, 0.5000000001, 0.5000000304000025, 0.5000000026000002, 0.5000000008000001, 0.5000000160000013, 0.500000024400002, 0.5000000199000016, 0.5000000002, 0.5000000042000003, 0.500000035800003, 0.5000000183000015, 0.5, 0.5000000001, 0.5000000144000012, 0.5000000332000027, 0.5000000010000001, 0.5000000001, 0.5000000003, 0.5000000080000007, 0.5000000291000024, 0.5000000327000027, 0.5000000020000002, 0.5000000006, 0.5000000001, 0.5000000001, 0.5000000129000011, 0.5000000012000001, 0.5000000342000028, 0.500000036600003, 0.5000000271000022, 0.5000000164000014, 0.5, 0.500000012100001, 0.5000000015000001, 0.5000000006, 0.5000000003, 0.5000000068000006, 0.5000000232000019, 0.5000000279000023, 0.500000035600003, 0.5000000188000016, 0.5, 0.5000000001, 0.5000000141000012, 0.5000000010000001, 0.5000000334000028, 0.5000000003, 0.5000000075000006, 0.5000000001, 0.5000000289000024, 0.5000000329000027, 0.5000000001, 0.5000000021000002, 0.5000000006, 0.5000000001, 0.500000012500001, 0.5000000343000028, 0.5000000011000001, 0.500000036500003, 0.5000000269000022, 0.5000000169000014, 0.5, 0.5000000016000001, 0.5000000006, 0.500000011800001, 0.500000023600002, 0.5000000003, 0.5000000063000005, 0.5000000277000023, 0.5000000221000018, 0.5000000001, 0.5000000309000026, 0.5000000008000001, 0.5000000001, 0.5000000101000008, 0.5000000374000031, 0.5000000254000021, 0.5000000001, 0.5000000001, 0.5000000049000004, 0.5000000033000003, 0.5000000008000001, 0.5000000001, 0.5000000354000029, 0.5000000008000001, 0.5000000318000026, 0.5000000001, 0.5000000089000007, 0.5000000209000017, 0.5000000001, 0.5000000301000025, 0.5000000157000013, 0.5000000028000002, 0.5000000008000001, 0.500000023800002, 0.5000000002, 0.5000000041000003, 0.5000000201000017, 0.5000000002, 0.5000000195000016, 0.5, 0.500000035900003, 0.5000000010000001, 0.5000000338000028, 0.5000000001, 0.5000000148000012, 0.5000000008000001, 0.5000000294000024, 0.5000000002, 0.5000000070000006, 0.5000000019000002, 0.5000000006, 0.5000000008000001, 0.5000000349000029, 0.5000000011000001, 0.5000000036000003, 0.5000000001, 0.5000000131000011, 0.5000000177000015, 0.5000000001, 0.5000000053000004, 0.500000036800003, 0.5000000014000001, 0.5000000006, 0.5000000282000023, 0.5000000003, 0.5000000059000005, 0.5000000228000019, 0.5000000001, 0.5000000004, 0.5000000007000001, 0.5000000001, 0.5000000109000009, 0.5000000312000026, 0.5000000008000001, 0.5000000001, 0.5000000045000004, 0.5000000261000022, 0.5000000013000001, 0.5000000029000002, 0.5000000008000001, 0.5000000001, 0.5000000095000008, 0.5000000023000002, 0.5000000008000001, 0.5000000324000027, 0.5000000082000007, 0.5000000217000018, 0.5000000001, 0.5000000025000002, 0.5000000008000001, 0.5000000001, 0.5000000037000003, 0.500000024700002, 0.5000000004, 0.5000000226000019, 0.5000000001, 0.5000000001, 0.5000000112000009, 0.5000000006, 0.5000000008000001, 0.5000000311000026, 0.5000000001, 0.5000000048000004, 0.5000000265000022, 0.5000000013000001, 0.5000000028000002, 0.5000000008000001, 0.5000000022000002, 0.5000000001, 0.5000000100000008, 0.5000000321000027, 0.5000000008000001, 0.5000000211000017, 0.5000000001, 0.5000000087000007, 0.5000000025000002, 0.5000000008000001, 0.5000000001, 0.5000000041000003, 0.5000000250000021, 0.5000000190000016, 0.5, 0.5000000002, 0.500000036200003, 0.5000000336000028, 0.5000000010000001, 0.5000000008000001, 0.5000000001, 0.5000000152000013, 0.5000000298000025, 0.5000000003, 0.5000000072000006, 0.5000000017000001, 0.5000000006, 0.5000000008000001, 0.5000000011000001, 0.5000000347000029, 0.5000000001, 0.5000000136000011, 0.5000000035000003, 0.5000000056000005, 0.5000000174000014, 0.5000000001, 0.5000000370000031, 0.5000000013000001, 0.5000000006, 0.5000000284000023, 0.5000000003, 0.5000000061000005]
    M2 = [0.5000000249000021, 0.5000000002, 0.5000000014000001, 0.500000035600003, 0.5000000004, 0.500000011500001, 0.5000000458000038, 0.5000000298000025, 0.5000000005, 0.5000000060000005, 0.5000000002, 0.5000000005, 0.5000000040000003, 0.5000000013000001, 0.5000000419000035, 0.5000000371000031, 0.5000000015000001, 0.5000000004, 0.5000000102000008, 0.5000000233000019, 0.5000000003, 0.5000000353000029, 0.5000000035000003, 0.5000000013000001, 0.5000000185000015, 0.5000000281000023, 0.5000000223000018, 0.5000000007000001, 0.5000000053000004, 0.5000000431000036, 0.5000000207000017, 0.5, 0.5000000004, 0.5000000167000014, 0.5000000394000033, 0.5000000016000001, 0.5000000004, 0.5000000008000001, 0.5000000085000007, 0.5000000338000028, 0.5000000387000032, 0.5000000026000002, 0.5000000010000001, 0.5000000004, 0.5000000004, 0.5000000146000012, 0.5000000018000001, 0.5000000407000034, 0.5000000444000037, 0.5000000314000026, 0.5000000189000016, 0.5000000002, 0.5000000137000011, 0.5000000022000002, 0.5000000010000001, 0.5000000009000001, 0.5000000075000006, 0.5000000268000022, 0.5000000323000027, 0.5000000428000035, 0.5000000210000017, 0.5, 0.5000000004, 0.5000000163000013, 0.5000000016000001, 0.5000000397000033, 0.5000000008000001, 0.5000000082000007, 0.5000000004, 0.5000000333000028, 0.5000000389000032, 0.5000000004, 0.5000000028000002, 0.5000000010000001, 0.5000000004, 0.5000000144000012, 0.5000000411000034, 0.5000000018000001, 0.5000000440000036, 0.5000000309000026, 0.5000000193000016, 0.5000000002, 0.5000000023000002, 0.5000000011000001, 0.5000000131000011, 0.5000000271000022, 0.5000000009000001, 0.5000000072000006, 0.5000000319000026, 0.5000000253000021, 0.5000000003, 0.500000036100003, 0.5000000013000001, 0.5000000004, 0.5000000112000009, 0.5000000455000038, 0.5000000293000024, 0.5000000002, 0.5000000005, 0.5000000058000005, 0.5000000041000003, 0.5000000013000001, 0.5000000005, 0.5000000424000035, 0.5000000014000001, 0.5000000373000031, 0.5000000004, 0.5000000097000008, 0.500000023600002, 0.5000000003, 0.5000000351000029, 0.5000000180000015, 0.5000000036000003, 0.5000000013000001, 0.5000000277000023, 0.5000000007000001, 0.5000000050000004, 0.5000000226000019, 0.5000000007000001, 0.5000000220000018, 0.5000000001, 0.5000000433000036, 0.5000000015000001, 0.5000000403000033, 0.5000000004, 0.5000000173000014, 0.5000000013000001, 0.5000000342000028, 0.5000000007000001, 0.5000000077000006, 0.5000000025000002, 0.5000000010000001, 0.5000000015000001, 0.5000000417000035, 0.5000000016000001, 0.5000000045000004, 0.5000000004, 0.5000000151000012, 0.5000000201000017, 0.5000000002, 0.5000000061000005, 0.5000000446000037, 0.5000000022000002, 0.5000000010000001, 0.5000000326000027, 0.5000000008000001, 0.5000000066000005, 0.5000000261000022, 0.5000000003, 0.5000000009000001, 0.5000000012000001, 0.5000000004, 0.500000012000001, 0.500000036900003, 0.5000000013000001, 0.5000000005, 0.5000000055000005, 0.5000000302000025, 0.5000000019000002, 0.5000000038000003, 0.5000000013000001, 0.5000000004, 0.5000000106000009, 0.5000000029000002, 0.5000000014000001, 0.5000000381000032, 0.5000000090000007, 0.500000024600002, 0.5000000003, 0.5000000033000003, 0.5000000013000001, 0.5000000006, 0.5000000046000004, 0.5000000284000023, 0.5000000010000001, 0.5000000258000021, 0.5000000003, 0.5000000004, 0.5000000128000011, 0.5000000012000001, 0.5000000013000001, 0.500000036300003, 0.5000000005, 0.5000000055000005, 0.5000000306000025, 0.5000000020000002, 0.5000000037000003, 0.5000000012000001, 0.5000000029000002, 0.5000000004, 0.5000000108000009, 0.5000000378000031, 0.5000000014000001, 0.500000024100002, 0.5000000003, 0.5000000093000008, 0.5000000031000003, 0.5000000013000001, 0.5000000006, 0.5000000049000004, 0.5000000290000024, 0.5000000216000018, 0.5, 0.5000000007000001, 0.5000000436000036, 0.5000000399000033, 0.5000000016000001, 0.5000000013000001, 0.5000000004, 0.5000000175000014, 0.5000000346000029, 0.5000000007000001, 0.5000000081000007, 0.5000000024000002, 0.5000000010000001, 0.5000000015000001, 0.5000000017000001, 0.5000000414000034, 0.5000000004, 0.5000000157000013, 0.5000000044000004, 0.5000000065000005, 0.5000000197000016, 0.5000000002, 0.5000000450000037, 0.5000000022000002, 0.5000000010000001, 0.5000000331000027, 0.5000000008000001, 0.5000000069000006]


    T = np.array(T) / (2*np.pi)
    M1 = np.array(M1) -0.5
    M2 = np.array(M2) -0.5

    arg = T.argsort()
    T = T[arg]
    M1 = M1[arg]
    M2 = M2[arg]
    
    axs[0].plot(T,M1,linestyle="-", color=colors[1], label = "sink 1 (100M part)")
    axs[0].plot(T,M2,linestyle="--", color=colors[1], label = "sink 2 (100M part)")



def plot_10M():
    T = [30.53628059289279, 17.34159144781566, 19.603538158400312, 22.556635252774715, 12.000883936713011, 11.184069846779664, 8.35663645854885, 3.5814156250923643, 26.640705702441448, 4.1469023027385274, 6.408849013323178, 9.361946107697584, 23.938936020354227, 26.075219024795285, 23.122121930420878, 20.294688542190066, 15.519467708733579, 29.970793915246627, 0.25132741228718347, 10.053096491487338, 18.032741831605414, 11.875220230569418, 21.425661897482392, 14.13716694115407, 13.446016557364315, 23.247785636564473, 6.094689747964199, 28.023006470020956, 25.069909375646553, 9.487609813841177, 2.199114857512855, 1.8221237390820801, 24.19026343264141, 3.8955748904513436, 6.660176425610362, 25.823891612508103, 20.546015954477248, 15.268140296446395, 13.06902543893354, 30.28495318060561, 15.016812884159213, 12.252211349000195, 17.090264035528477, 19.854865570687494, 8.607963870836034, 3.330088212805181, 1.1309733552923256, 26.389378290154266, 5.843362335677016, 13.194689145077133, 23.499113048851655, 27.771679057733774, 25.69822790636451, 9.738937226128359, 1.9477874452256718, 27.52035164544659, 29.719466502959445, 17.78141441931823, 0.0, 10.304423903774522, 21.676989309769574, 13.885839528866887, 7.728317927830892, 2.9530970943744057, 10.555751316061706, 27.269024233159406, 31.16459912361075, 11.372565405995053, 21.928316722056756, 16.7132729170977, 18.975219627682353, 20.923007072908025, 16.147786239451538, 23.750440461138837, 24.567254551072185, 9.990264638415542, 4.775220833456486, 7.037167544041138, 25.446900494077326, 22.05398042820035, 14.76548547187203, 12.503538761287377, 29.34247538452867, 18.661060362323372, 0.8796459430051422, 10.681415022205298, 28.651325000738915, 8.859291283123218, 1.5707963267948968, 24.441590844928594, 5.46637121724624, 12.817698026646356, 22.619467105846514, 13.697343969651499, 21.174334485195207, 15.896458827164354, 4.523893421169302, 7.288494956328321, 24.818581963359367, 2.450442269800039, 25.195573081790144, 0.5026548245743669, 7.979645340118076, 2.7017696820872223, 27.017696820872224, 30.913271711323567, 16.46194550481052, 19.226547039969535, 11.623892818282236, 14.388494353441255, 26.32654643708247, 28.399997588451733, 9.1106186954104, 1.3194689145077132, 12.566370614359174, 22.870794518133696, 5.215043804959057, 22.305307840487533, 14.514158059584846, 29.091147972241487, 26.89203311472863, 0.6283185307179586, 10.93274243449248, 18.40973295003619, 27.331856086231202, 10.618583169133501, 7.665486074759096, 2.8902652413026098, 16.776104770169496, 19.03805148075415, 11.309733552923257, 21.86548486898496, 31.227430976682545, 23.813272314210632, 20.86017521983623, 16.084954386379742, 25.38406864100553, 4.838052686528282, 7.099999397112933, 24.50442269800039, 9.927432785343747, 21.991148575128555, 14.702653618800234, 12.440706908215581, 0.942477796076938, 10.744246875277094, 18.598228509251577, 29.279643531456873, 8.79645943005142, 1.5079644737231008, 24.378758991856795, 28.71415685381071, 12.880529879718154, 22.68229895891831, 5.403539364174445, 21.11150263212341, 15.833626974092558, 13.760175822723294, 25.13274122871835, 24.755750110287572, 2.387610416728243, 4.586725274241099, 7.351326809400117, 27.08052867394402, 7.916813487046279, 2.6389378290154264, 0.5654866776461628, 11.561060965210439, 14.325662500369457, 16.524777357882314, 19.28937889304133, 30.976103564395363, 9.047786842338605, 1.2566370614359172, 28.462829441523528, 26.26371458401067, 5.152211951887261, 12.62920246743097, 22.93362637120549, 22.242475987415737, 14.45132620651305, 18.346901096964395, 0.6911503837897546, 10.995574287564278, 26.95486496780043, 29.02831611916969, 22.49380339970292, 11.938052083641216, 17.404423300887455, 19.666370011472107, 30.599112445964586, 26.703537555513243, 8.293804605477055, 3.518583772020569, 11.24690169985146, 26.01238717172349, 9.299114254625788, 23.87610416728243, 4.209734155810323, 6.4716808663949745, 20.23185668911827, 15.456635855661784, 23.184953783492674, 17.969909978533618, 0.3141592653589793, 10.115928344559135, 29.907962062174832, 11.812388377497623, 21.362830044410597, 14.074335088082275, 6.031857894892403, 13.508848410436112, 23.310617489636268, 25.007077522574754, 9.42477796076938, 2.1362830044410597, 28.08583832309275, 25.761059759436307, 3.9584067435231396, 6.7230082786821574, 1.7592918860102844, 24.127431579569613, 13.131857292005336, 20.483184101405453, 15.2053084433746, 17.153095888600273, 19.91769742375929, 14.953981031087416, 12.189379495928398, 30.347785033677404, 26.45221014322606, 1.1938052083641215, 8.545132017764239, 3.267256359733385, 13.257520998148928, 23.56194490192345, 5.7805304826052195, 9.676105373056563, 1.884955592153876, 25.635396053292713, 27.83451091080557, 0.06283185307179587, 10.367255756846319, 17.718582566246436, 29.65663464988765, 27.583183498518387, 21.61415745669778, 13.823007675795091, 31.101767270538954, 16.650441064025905, 18.912387774610558, 11.435397259066848, 7.539822368615504, 2.7646015351590183, 27.457519792374793, 4.71238898038469, 6.974335690969341, 24.63008640414398, 25.50973234714912, 20.734511513692638, 15.959290680236151, 29.153979825313282, 31.415926535897935, 1.0681415022205298, 10.869910581420685, 8.67079572390783, 18.472564803107986, 20.04336112990288, 22.116812281272146, 14.828317324943825, 13.006193585861745, 22.8079626650619, 20.608847807549044, 5.277875658030853, 28.58849314766712, 6.848671984825749, 8.922123136195014, 1.6336281798666925, 24.881413816431163, 4.461061568097507, 7.225663103256525, 28.211502029236346, 25.25840493486194, 6.157521601035995, 20.98583892597982, 15.707963267948967, 30.85043985825177, 11.686724671354032, 16.399113651738723, 19.16371518689774, 18.09557368467721, 7.791149780902687, 2.5132741228718345, 27.20619238008761, 30.033625768318426, 15.582299561805375, 5.026548245743669, 12.75486617357456, 23.059290077349083, 28.337165735379937, 9.173450548482197, 1.3823007675795091, 4.335397861953915, 28.9026524130261, 3.6442474781641603, 18.2212373908208, 0.8168140899333463, 11.121237993707869, 22.36813969355933, 14.576989912656641, 17.530087007031046, 30.72477615210818, 8.168140899333462, 3.392920065876977, 26.829201261656834, 30.473448739820995, 12.063715789784807, 17.278759594743864, 19.540706305328516, 20.106192982974676, 15.330972149518193, 24.001767873426022, 4.084070449666731, 6.346017160251383, 26.13805087786708, 21.488493750554188, 14.199998794225866, 19.415042599184922, 29.78229835603124, 17.844246272390027, 8.042477193189871, 0.4398229715025711, 10.241592050702726, 27.96017461694916, 9.550441666912972, 2.261946710584651, 7.476990515543708, 5.906194188748811, 21.237166338267002, 13.634512116579703, 23.43628119577986, 20.35752039526186, 15.079644737231009, 5.529203070318037, 3.832743037379548, 6.597344572538566, 24.253095285713204, 25.886723465579898, 28.839820559954305, 8.419468311620646, 3.1415926535897936, 18.723892215395168, 29.405307237600468, 26.577873849369652, 30.222121327533813, 17.027432182456682, 19.7920337176157, 12.31504320207199, 27.70884720466198, 4.9637163926718735, 9.801769079200156, 2.0106192982974678, 13.38318470429252, 23.68760860806704, 5.6548667764616285, 16.210618092523333, 16.901768476313087, 21.73982116284137, 13.948671381938683, 31.35309468282614, 29.53097094374406, 0.1884955592153876, 10.49291946298991, 17.59291886010284, 3.0159289474462017, 26.76636940858504, 8.23097275240526, 3.455751918948773, 17.21592774167207, 19.477874452256717, 12.126547642856602, 30.4106168867492, 20.169024836046475, 15.393804002589988, 26.200882730938876, 4.0212385965949355, 6.283185307179587, 24.064599726497818, 19.352210746113126, 21.551325603625983, 14.262830647297662, 0.3769911184307752, 10.17876019763093, 17.907078125461823, 8.105309046261667, 29.845130209103036, 7.4141586624719125, 9.613273519984768, 2.324778563656447, 27.897342763877365, 13.571680263507908, 23.373449342708064, 5.969026041820608, 21.299998191338798, 20.420352248333657, 15.142476590302804, 5.592034923389832, 28.77698870688251, 25.949555318651694, 24.315927138785, 3.769911184307752, 6.53451271946677, 26.515041996297857, 29.468139090672263, 8.482300164692441, 3.204424506661589, 18.786724068466963, 12.377875055143786, 16.964600329384883, 19.729201864543903, 30.159289474462017, 9.864600932271951, 2.0734511513692637, 4.900884539600078, 27.646015351590183, 5.717698629533424, 16.27344994559513, 13.320352851220724, 23.624776754995246, 31.290262829754344, 21.802653015913165, 14.011503235010478, 16.838936623241292, 17.65575071317464, 3.0787608005179976, 0.12566370614359174, 10.430087609918115, 29.593802796815854, 11.498229112138644, 16.58760921095411, 18.84955592153876, 31.038935417467158, 27.394687939302997, 7.6026542216873, 2.8274333882308142, 25.572564200220917, 24.692918257215776, 4.649557127312894, 6.911503837897546, 20.797343366764434, 16.022122533307947, 8.733627576979625, 18.53539665617978, 1.0053096491487339, 10.80707872834889, 29.216811678385078, 22.179644134343942, 14.89114917801562, 19.980529276831085, 20.67167966062084, 5.340707511102649, 12.943361732789949, 22.745130811990105, 8.984954989266809, 1.6964600329384885, 6.785840131753954, 28.525661294595324, 25.321236787933735, 28.14867017616455, 4.39822971502571, 7.162831250184729, 24.94424566950296, 6.220353454107791, 21.048670779051616, 15.770795121020763, 16.336281798666924, 19.100883333825944, 11.749556524425827, 30.787608005179976, 30.096457621390222, 27.143360527015815, 18.158405537749005, 7.853981633974484, 2.5761059759436304, 12.692034320502765, 22.996458224277287, 15.645131414877172, 5.089380098815465, 4.272566008882119, 9.236282401553993, 1.4451326206513049, 28.27433388230814, 0.7539822368615504, 11.058406140636073, 3.7070793312359562, 18.2840692438926, 28.965484266097896, 30.661944299036385, 17.46725515395925, 22.430971546631124, 14.639821765728437]
    M1 = [0.5000001239999965, 0.5000001019999971, 0.500000106999997, 0.5000001149999967, 0.5000000769999978, 0.5000000669999981, 0.5000000209999994, 0.5, 0.5000001209999966, 0.5, 0.5000000029999999, 0.500000035999999, 0.5000001169999967, 0.5000001199999966, 0.5000001169999967, 0.500000107999997, 0.5000000959999973, 0.5000001229999965, 0.5, 0.5000000459999987, 0.5000001039999971, 0.5000000759999979, 0.5000001109999969, 0.5000000919999974, 0.5000000899999975, 0.5000001169999967, 0.5000000019999999, 0.5000001219999965, 0.5000001179999967, 0.5000000379999989, 0.5, 0.5, 0.5000001179999967, 0.5, 0.5000000029999999, 0.5000001199999966, 0.5000001089999969, 0.5000000959999973, 0.5000000859999976, 0.5000001239999965, 0.5000000949999973, 0.5000000779999978, 0.5000001019999971, 0.500000107999997, 0.5000000249999993, 0.5, 0.5, 0.5000001209999966, 0.500000001, 0.5000000869999975, 0.5000001169999967, 0.5000001219999965, 0.5000001199999966, 0.5000000419999988, 0.5, 0.5000001219999965, 0.5000001229999965, 0.5000001029999971, 0.5, 0.5000000509999986, 0.5000001129999968, 0.5000000909999974, 0.5000000129999996, 0.5, 0.5000000569999984, 0.5000001219999965, 0.5000001249999965, 0.500000068999998, 0.5000001129999968, 0.5000001019999971, 0.500000106999997, 0.5000001099999969, 0.5000000999999972, 0.5000001169999967, 0.5000001179999967, 0.5000000459999987, 0.500000001, 0.5000000069999998, 0.5000001189999966, 0.5000001129999968, 0.5000000939999973, 0.5000000819999977, 0.5000001219999965, 0.500000105999997, 0.5, 0.5000000589999983, 0.5000001219999965, 0.5000000289999992, 0.5, 0.5000001179999967, 0.500000001, 0.5000000829999977, 0.5000001149999967, 0.5000000899999975, 0.5000001109999969, 0.5000000979999972, 0.5, 0.5000000079999998, 0.5000001179999967, 0.5, 0.5000001179999967, 0.5, 0.5000000159999995, 0.5, 0.5000001219999965, 0.5000001249999965, 0.5000001019999971, 0.500000106999997, 0.5000000729999979, 0.5000000939999973, 0.5000001209999966, 0.5000001219999965, 0.500000033999999, 0.5, 0.5000000819999977, 0.5000001159999967, 0.500000001, 0.5000001139999968, 0.5000000939999973, 0.5000001219999965, 0.5000001219999965, 0.5, 0.5000000639999982, 0.500000104999997, 0.5000001219999965, 0.5000000569999984, 0.5000000129999996, 0.5, 0.5000001019999971, 0.500000106999997, 0.5000000679999981, 0.5000001129999968, 0.5000001259999964, 0.5000001169999967, 0.5000001099999969, 0.5000000979999972, 0.5000001179999967, 0.500000001, 0.5000000069999998, 0.5000001179999967, 0.5000000449999987, 0.5000001129999968, 0.5000000939999973, 0.5000000809999977, 0.5, 0.5000000599999983, 0.500000105999997, 0.5000001219999965, 0.5000000279999992, 0.5, 0.5000001179999967, 0.5000001219999965, 0.5000000829999977, 0.5000001149999967, 0.500000001, 0.5000001099999969, 0.5000000969999973, 0.5000000909999974, 0.5000001179999967, 0.5000001179999967, 0.5, 0.500000001, 0.5000000089999997, 0.5000001219999965, 0.5000000139999996, 0.5, 0.5, 0.500000071999998, 0.5000000939999973, 0.5000001019999971, 0.500000106999997, 0.5000001249999965, 0.5000000309999991, 0.5, 0.5000001219999965, 0.5000001209999966, 0.500000001, 0.5000000819999977, 0.5000001159999967, 0.5000001139999968, 0.5000000939999973, 0.500000104999997, 0.5, 0.5000000649999982, 0.5000001219999965, 0.5000001219999965, 0.5000001139999968, 0.5000000759999979, 0.5000001019999971, 0.500000106999997, 0.5000001239999965, 0.5000001219999965, 0.5000000189999995, 0.5, 0.5000000679999981, 0.5000001199999966, 0.500000034999999, 0.5000001169999967, 0.5, 0.5000000029999999, 0.500000107999997, 0.5000000959999973, 0.5000001169999967, 0.5000001039999971, 0.5, 0.5000000499999986, 0.5000001229999965, 0.5000000749999979, 0.5000001109999969, 0.5000000919999974, 0.500000001, 0.5000000899999975, 0.5000001169999967, 0.5000001179999967, 0.500000036999999, 0.5, 0.5000001219999965, 0.5000001199999966, 0.5, 0.5000000039999999, 0.5, 0.5000001179999967, 0.5000000869999975, 0.500000107999997, 0.5000000959999973, 0.5000001019999971, 0.500000107999997, 0.5000000949999973, 0.5000000769999978, 0.5000001239999965, 0.5000001209999966, 0.5, 0.5000000239999993, 0.5, 0.5000000869999975, 0.5000001169999967, 0.500000001, 0.5000000419999988, 0.5, 0.5000001199999966, 0.5000001219999965, 0.5, 0.5000000539999985, 0.5000001029999971, 0.5000001229999965, 0.5000001219999965, 0.5000001129999968, 0.5000000909999974, 0.5000001249999965, 0.5000001019999971, 0.500000106999997, 0.500000068999998, 0.5000000119999997, 0.5, 0.5000001219999965, 0.500000001, 0.5000000059999998, 0.5000001179999967, 0.5000001199999966, 0.5000001089999969, 0.5000000979999972, 0.5000001219999965, 0.5000001259999964, 0.5, 0.5000000619999982, 0.5000000259999993, 0.500000104999997, 0.500000107999997, 0.5000001139999968, 0.5000000949999973, 0.5000000839999976, 0.5000001149999967, 0.5000001089999969, 0.500000001, 0.5000001219999965, 0.5000000039999999, 0.5000000299999992, 0.5, 0.5000001179999967, 0.5, 0.5000000069999998, 0.5000001219999965, 0.5000001179999967, 0.5000000019999999, 0.5000001099999969, 0.5000000969999973, 0.5000001249999965, 0.5000000729999979, 0.5000001019999971, 0.500000106999997, 0.5000001039999971, 0.5000000129999996, 0.5, 0.5000001219999965, 0.5000001229999965, 0.5000000969999973, 0.500000001, 0.5000000819999977, 0.5000001169999967, 0.5000001219999965, 0.500000034999999, 0.5, 0.5, 0.5000001219999965, 0.5, 0.5000001039999971, 0.5, 0.5000000659999981, 0.5000001139999968, 0.5000000939999973, 0.5000001019999971, 0.5000001239999965, 0.5000000179999995, 0.5, 0.5000001219999965, 0.5000001239999965, 0.5000000769999978, 0.5000001019999971, 0.500000106999997, 0.500000107999997, 0.5000000959999973, 0.5000001169999967, 0.5, 0.5000000019999999, 0.5000001199999966, 0.5000001119999968, 0.5000000919999974, 0.500000106999997, 0.5000001229999965, 0.5000001029999971, 0.5000000169999995, 0.5, 0.5000000509999986, 0.5000001219999965, 0.5000000399999989, 0.5, 0.5000000099999997, 0.500000001, 0.5000001109999969, 0.5000000899999975, 0.5000001169999967, 0.500000107999997, 0.5000000959999973, 0.500000001, 0.5, 0.5000000029999999, 0.5000001179999967, 0.5000001199999966, 0.5000001219999965, 0.5000000219999994, 0.5, 0.500000105999997, 0.5000001229999965, 0.5000001209999966, 0.5000001239999965, 0.5000001019999971, 0.500000107999997, 0.5000000789999978, 0.5000001219999965, 0.500000001, 0.5000000419999988, 0.5, 0.5000000879999975, 0.5000001169999967, 0.500000001, 0.5000001009999971, 0.5000001019999971, 0.5000001129999968, 0.5000000919999974, 0.5000001259999964, 0.5000001229999965, 0.5, 0.5000000569999984, 0.5000001019999971, 0.5, 0.5000001219999965, 0.5000000179999995, 0.5, 0.5000001019999971, 0.500000106999997, 0.5000000769999978, 0.5000001239999965, 0.500000107999997, 0.5000000959999973, 0.5000001199999966, 0.5, 0.5000000019999999, 0.5000001169999967, 0.500000106999997, 0.5000001129999968, 0.5000000919999974, 0.5, 0.5000000499999986, 0.5000001029999971, 0.5000000179999995, 0.5000001229999965, 0.5000000099999997, 0.5000000419999988, 0.5, 0.5000001219999965, 0.5000000899999975, 0.5000001169999967, 0.500000001, 0.5000001109999969, 0.500000107999997, 0.5000000959999973, 0.500000001, 0.5000001219999965, 0.5000001199999966, 0.5000001179999967, 0.5, 0.5000000029999999, 0.5000001209999966, 0.5000001229999965, 0.5000000229999993, 0.5, 0.500000106999997, 0.5000000789999978, 0.5000001019999971, 0.500000106999997, 0.5000001239999965, 0.5000000439999988, 0.5, 0.500000001, 0.5000001219999965, 0.500000001, 0.5000001009999971, 0.5000000869999975, 0.5000001169999967, 0.5000001259999964, 0.5000001129999968, 0.5000000919999974, 0.5000001019999971, 0.5000001019999971, 0.5, 0.5, 0.5000000549999984, 0.5000001229999965, 0.500000070999998, 0.5000001019999971, 0.500000106999997, 0.5000001249999965, 0.5000001219999965, 0.5000000119999997, 0.5, 0.5000001199999966, 0.5000001179999967, 0.500000001, 0.5000000059999998, 0.5000001099999969, 0.5000000979999972, 0.5000000269999992, 0.500000105999997, 0.5, 0.5000000619999982, 0.5000001219999965, 0.5000001139999968, 0.5000000949999973, 0.500000107999997, 0.5000001089999969, 0.500000001, 0.5000000839999976, 0.5000001149999967, 0.5000000299999992, 0.5, 0.5000000039999999, 0.5000001219999965, 0.5000001179999967, 0.5000001219999965, 0.5, 0.5000000069999998, 0.5000001179999967, 0.5000000019999999, 0.5000001099999969, 0.5000000969999973, 0.5000001009999971, 0.500000106999997, 0.5000000739999979, 0.5000001249999965, 0.5000001229999965, 0.5000001219999965, 0.5000001039999971, 0.5000000129999996, 0.5, 0.5000000819999977, 0.5000001169999967, 0.5000000969999973, 0.500000001, 0.5, 0.500000034999999, 0.5, 0.5000001219999965, 0.5, 0.5000000659999981, 0.5, 0.500000104999997, 0.5000001219999965, 0.5000001239999965, 0.5000001019999971, 0.5000001139999968, 0.5000000939999973]
    M2 = [0.5000001139999968, 0.5000000969999973, 0.5000001009999971, 0.500000107999997, 0.5000000749999979, 0.5000000629999982, 0.5000000219999994, 0.5000000029999999, 0.5000001129999968, 0.5000000029999999, 0.5000000039999999, 0.500000035999999, 0.5000001089999969, 0.5000001109999969, 0.5000001089999969, 0.5000001029999971, 0.5000000939999973, 0.5000001139999968, 0.500000001, 0.5000000469999987, 0.5000000989999972, 0.500000071999998, 0.500000104999997, 0.5000000879999975, 0.5000000869999975, 0.5000001089999969, 0.5000000029999999, 0.5000001139999968, 0.5000001099999969, 0.5000000399999989, 0.500000001, 0.500000001, 0.5000001089999969, 0.5000000029999999, 0.5000000059999998, 0.5000001099999969, 0.5000001039999971, 0.5000000929999974, 0.5000000839999976, 0.5000001139999968, 0.5000000929999974, 0.5000000779999978, 0.5000000969999973, 0.5000001009999971, 0.5000000249999993, 0.500000001, 0.500000001, 0.5000001129999968, 0.5000000029999999, 0.5000000839999976, 0.5000001089999969, 0.5000001139999968, 0.5000001099999969, 0.5000000429999988, 0.500000001, 0.5000001139999968, 0.5000001139999968, 0.5000000979999972, 0.5, 0.5000000499999986, 0.500000104999997, 0.5000000879999975, 0.5000000149999996, 0.500000001, 0.5000000549999984, 0.5000001139999968, 0.5000001139999968, 0.5000000659999981, 0.500000106999997, 0.5000000969999973, 0.5000001009999971, 0.5000001039999971, 0.5000000939999973, 0.5000001089999969, 0.5000001089999969, 0.5000000459999987, 0.5000000029999999, 0.5000000079999998, 0.5000001099999969, 0.500000106999997, 0.5000000909999974, 0.5000000789999978, 0.5000001139999968, 0.5000000989999972, 0.500000001, 0.5000000549999984, 0.5000001139999968, 0.5000000269999992, 0.500000001, 0.5000001089999969, 0.5000000029999999, 0.5000000809999977, 0.500000107999997, 0.5000000869999975, 0.5000001039999971, 0.5000000939999973, 0.5000000029999999, 0.5000000099999997, 0.5000001089999969, 0.500000001, 0.5000001099999969, 0.500000001, 0.5000000179999995, 0.500000001, 0.5000001139999968, 0.5000001139999968, 0.5000000959999973, 0.5000001009999971, 0.500000070999998, 0.5000000899999975, 0.5000001129999968, 0.5000001139999968, 0.5000000319999991, 0.500000001, 0.5000000789999978, 0.5000001089999969, 0.5000000029999999, 0.500000106999997, 0.5000000899999975, 0.5000001139999968, 0.5000001129999968, 0.500000001, 0.5000000619999982, 0.5000000989999972, 0.5000001139999968, 0.5000000549999984, 0.5000000149999996, 0.500000001, 0.5000000969999973, 0.5000001009999971, 0.5000000659999981, 0.500000106999997, 0.5000001139999968, 0.5000001089999969, 0.5000001039999971, 0.5000000939999973, 0.5000001099999969, 0.5000000029999999, 0.5000000089999997, 0.5000001089999969, 0.5000000449999987, 0.500000106999997, 0.5000000909999974, 0.5000000789999978, 0.500000001, 0.5000000579999984, 0.5000000989999972, 0.5000001139999968, 0.5000000269999992, 0.500000001, 0.5000001089999969, 0.5000001139999968, 0.5000000829999977, 0.500000107999997, 0.5000000029999999, 0.5000001039999971, 0.5000000939999973, 0.5000000869999975, 0.5000001099999969, 0.5000001089999969, 0.500000001, 0.5000000029999999, 0.5000000099999997, 0.5000001139999968, 0.5000000179999995, 0.500000001, 0.500000001, 0.500000070999998, 0.5000000899999975, 0.5000000959999973, 0.5000001009999971, 0.5000001139999968, 0.5000000309999991, 0.500000001, 0.5000001139999968, 0.5000001119999968, 0.5000000029999999, 0.5000000799999977, 0.5000001089999969, 0.500000106999997, 0.5000000899999975, 0.5000000989999972, 0.500000001, 0.5000000629999982, 0.5000001139999968, 0.5000001139999968, 0.500000106999997, 0.5000000739999979, 0.5000000969999973, 0.5000001009999971, 0.5000001139999968, 0.5000001129999968, 0.5000000209999994, 0.5000000029999999, 0.5000000639999982, 0.5000001109999969, 0.500000034999999, 0.5000001089999969, 0.5000000029999999, 0.5000000039999999, 0.5000001029999971, 0.5000000939999973, 0.5000001089999969, 0.5000000989999972, 0.500000001, 0.5000000479999986, 0.5000001139999968, 0.500000071999998, 0.500000104999997, 0.5000000879999975, 0.5000000029999999, 0.5000000869999975, 0.5000001089999969, 0.5000001099999969, 0.500000035999999, 0.500000001, 0.5000001139999968, 0.5000001099999969, 0.5000000029999999, 0.5000000059999998, 0.500000001, 0.5000001089999969, 0.5000000839999976, 0.5000001039999971, 0.5000000929999974, 0.5000000969999973, 0.5000001009999971, 0.5000000929999974, 0.5000000779999978, 0.5000001139999968, 0.5000001129999968, 0.500000001, 0.5000000249999993, 0.500000001, 0.5000000849999976, 0.5000001089999969, 0.5000000029999999, 0.5000000419999988, 0.500000001, 0.5000001099999969, 0.5000001139999968, 0.5, 0.5000000519999985, 0.5000000979999972, 0.5000001139999968, 0.5000001139999968, 0.500000104999997, 0.5000000879999975, 0.5000001139999968, 0.5000000969999973, 0.5000000999999972, 0.5000000679999981, 0.5000000129999996, 0.500000001, 0.5000001139999968, 0.5000000029999999, 0.5000000079999998, 0.5000001089999969, 0.5000001099999969, 0.5000001039999971, 0.5000000939999973, 0.5000001139999968, 0.5000001139999968, 0.500000001, 0.5000000609999983, 0.5000000249999993, 0.5000000989999972, 0.5000001029999971, 0.500000106999997, 0.5000000909999974, 0.5000000839999976, 0.500000107999997, 0.5000001039999971, 0.5000000029999999, 0.5000001139999968, 0.5000000079999998, 0.5000000289999992, 0.500000001, 0.5000001099999969, 0.5000000029999999, 0.5000000089999997, 0.5000001139999968, 0.5000001099999969, 0.5000000029999999, 0.5000001039999971, 0.5000000939999973, 0.5000001139999968, 0.500000070999998, 0.5000000959999973, 0.5000001009999971, 0.5000000989999972, 0.5000000159999995, 0.500000001, 0.5000001139999968, 0.5000001139999968, 0.5000000939999973, 0.5000000029999999, 0.5000000809999977, 0.5000001089999969, 0.5000001139999968, 0.5000000319999991, 0.500000001, 0.5000000029999999, 0.5000001139999968, 0.5000000029999999, 0.5000000989999972, 0.500000001, 0.5000000629999982, 0.500000106999997, 0.5000000909999974, 0.5000000969999973, 0.5000001139999968, 0.5000000179999995, 0.500000001, 0.5000001129999968, 0.5000001139999968, 0.5000000749999979, 0.5000000969999973, 0.5000001009999971, 0.5000001029999971, 0.5000000929999974, 0.5000001089999969, 0.5000000029999999, 0.5000000039999999, 0.5000001119999968, 0.500000104999997, 0.5000000889999975, 0.5000001009999971, 0.5000001139999968, 0.5000000979999972, 0.5000000179999995, 0.500000001, 0.5000000499999986, 0.5000001139999968, 0.5000000399999989, 0.500000001, 0.5000000119999997, 0.5000000029999999, 0.500000104999997, 0.5000000869999975, 0.5000001089999969, 0.5000001039999971, 0.5000000929999974, 0.5000000029999999, 0.5000000029999999, 0.5000000049999999, 0.5000001089999969, 0.5000001109999969, 0.5000001139999968, 0.5000000219999994, 0.500000001, 0.5000000989999972, 0.5000001139999968, 0.5000001129999968, 0.5000001139999968, 0.5000000969999973, 0.5000001009999971, 0.5000000789999978, 0.5000001139999968, 0.5000000029999999, 0.5000000449999987, 0.500000001, 0.5000000869999975, 0.5000001089999969, 0.5000000029999999, 0.5000000939999973, 0.5000000969999973, 0.500000105999997, 0.5000000879999975, 0.5000001139999968, 0.5000001139999968, 0.5, 0.5000000549999984, 0.5000000969999973, 0.500000001, 0.5000001129999968, 0.5000000189999995, 0.5000000019999999, 0.5000000969999973, 0.5000001009999971, 0.5000000769999978, 0.5000001139999968, 0.5000001029999971, 0.5000000939999973, 0.5000001119999968, 0.5000000029999999, 0.5000000039999999, 0.5000001089999969, 0.5000001009999971, 0.500000104999997, 0.5000000889999975, 0.500000001, 0.5000000499999986, 0.5000000989999972, 0.5000000179999995, 0.5000001139999968, 0.5000000119999997, 0.5000000409999988, 0.500000001, 0.5000001139999968, 0.5000000869999975, 0.5000001089999969, 0.5000000029999999, 0.500000104999997, 0.5000001039999971, 0.5000000929999974, 0.5000000029999999, 0.5000001139999968, 0.5000001109999969, 0.5000001089999969, 0.5000000029999999, 0.5000000039999999, 0.5000001129999968, 0.5000001139999968, 0.5000000229999993, 0.500000001, 0.5000000989999972, 0.5000000789999978, 0.5000000969999973, 0.5000001009999971, 0.5000001139999968, 0.5000000449999987, 0.500000001, 0.5000000029999999, 0.5000001139999968, 0.5000000029999999, 0.5000000949999973, 0.5000000859999976, 0.5000001089999969, 0.5000001139999968, 0.500000105999997, 0.5000000879999975, 0.5000000969999973, 0.5000000969999973, 0.500000001, 0.5, 0.5000000519999985, 0.5000001139999968, 0.500000068999998, 0.5000000959999973, 0.5000000989999972, 0.5000001139999968, 0.5000001139999968, 0.5000000129999996, 0.500000001, 0.5000001099999969, 0.5000001089999969, 0.5000000029999999, 0.5000000079999998, 0.5000001039999971, 0.5000000939999973, 0.5000000259999993, 0.5000000989999972, 0.500000001, 0.5000000589999983, 0.5000001139999968, 0.500000106999997, 0.5000000909999974, 0.5000001019999971, 0.5000001039999971, 0.5000000029999999, 0.5000000839999976, 0.500000107999997, 0.5000000299999992, 0.500000001, 0.5000000069999998, 0.5000001139999968, 0.5000001099999969, 0.5000001139999968, 0.5000000029999999, 0.5000000089999997, 0.5000001099999969, 0.5000000029999999, 0.5000001039999971, 0.5000000939999973, 0.5000000959999973, 0.5000001009999971, 0.500000071999998, 0.5000001139999968, 0.5000001139999968, 0.5000001139999968, 0.5000000989999972, 0.5000000169999995, 0.500000001, 0.5000000809999977, 0.5000001089999969, 0.5000000939999973, 0.5000000029999999, 0.5000000029999999, 0.500000033999999, 0.500000001, 0.5000001139999968, 0.500000001, 0.5000000629999982, 0.5000000029999999, 0.5000000989999972, 0.5000001139999968, 0.5000001139999968, 0.5000000969999973, 0.500000106999997, 0.5000000909999974]
    #T = [8.168140899333462, 3.392920065876977, 4.9637163926718735, 0.7539822368615504, 0.942477796076938, 9.42477796076938, 10.17876019763093, 7.853981633974484, 10.367255756846319, 9.550441666912972, 10.304423903774522, 4.586725274241099, 6.53451271946677, 6.911503837897546, 6.785840131753954, 1.2566370614359172, 5.529203070318037, 1.9477874452256718, 2.7017696820872223, 3.330088212805181, 7.225663103256525, 2.5761059759436304, 2.261946710584651, 0.06283185307179587, 6.220353454107791, 8.482300164692441, 5.277875658030853, 8.23097275240526, 4.084070449666731, 9.864600932271951, 10.49291946298991, 1.1309733552923256, 7.979645340118076, 10.555751316061706, 9.299114254625788, 2.9530970943744057, 7.665486074759096, 1.1938052083641215, 2.0106192982974678, 9.676105373056563, 9.236282401553993, 1.3823007675795091, 3.769911184307752, 9.173450548482197, 3.8955748904513436, 8.733627576979625, 0.25132741228718347, 0.1884955592153876, 1.0681415022205298, 5.906194188748811, 0.8168140899333463, 3.0159289474462017, 3.204424506661589, 9.990264638415542, 8.984954989266809, 8.607963870836034, 6.408849013323178, 1.6964600329384885, 9.927432785343747, 3.6442474781641603, 9.801769079200156, 7.6026542216873, 10.115928344559135, 2.387610416728243, 1.6336281798666925, 2.324778563656447, 8.35663645854885, 2.0734511513692637, 4.900884539600078, 4.209734155810323, 9.1106186954104, 1.3194689145077132, 7.351326809400117, 4.335397861953915, 7.162831250184729, 0.3769911184307752, 1.5707963267948968, 1.4451326206513049, 4.272566008882119, 3.7070793312359562, 1.7592918860102844, 5.7805304826052195, 4.523893421169302, 5.843362335677016, 9.047786842338605, 6.283185307179587, 10.430087609918115, 1.0053096491487339, 8.419468311620646, 0.5026548245743669, 5.6548667764616285, 3.518583772020569, 5.340707511102649, 7.916813487046279, 6.974335690969341, 4.39822971502571, 4.775220833456486, 8.293804605477055, 0.6283185307179586, 9.613273519984768, 5.089380098815465, 0.4398229715025711, 7.728317927830892, 9.487609813841177, 6.031857894892403, 0.3141592653589793, 8.922123136195014, 5.152211951887261, 7.791149780902687, 2.450442269800039, 7.037167544041138, 2.7646015351590183, 9.738937226128359, 3.267256359733385, 6.157521601035995, 6.4716808663949745, 3.455751918948773, 2.8274333882308142, 3.5814156250923643, 6.597344572538566, 7.4141586624719125, 10.241592050702726, 2.199114857512855, 1.8221237390820801, 10.053096491487338, 10.618583169133501, 0.0, 5.026548245743669, 5.592034923389832, 7.288494956328321, 6.094689747964199, 5.969026041820608, 4.649557127312894, 8.545132017764239, 3.0787608005179976, 5.717698629533424, 3.832743037379548, 2.6389378290154264, 6.346017160251383, 3.1415926535897936, 2.1362830044410597, 0.12566370614359174, 4.838052686528282, 5.215043804959057, 5.403539364174445, 8.859291283123218, 0.6911503837897546, 2.8902652413026098, 4.0212385965949355, 7.099999397112933, 4.1469023027385274, 0.5654866776461628, 2.5132741228718345, 9.361946107697584, 3.9584067435231396, 6.848671984825749, 7.476990515543708, 6.660176425610362, 6.7230082786821574, 0.8796459430051422, 8.67079572390783, 7.539822368615504, 1.884955592153876, 8.042477193189871, 1.5079644737231008, 8.105309046261667, 5.46637121724624, 4.461061568097507, 8.79645943005142, 4.71238898038469]
    #M1 = [0.5000246900001047, 0.5000016800000084, 0.5000073400000342, 0.5, 0.5, 0.5000291500001238, 0.5000315100001339, 0.5000236800001006, 0.5000320400001361, 0.5000296000001256, 0.5000318400001351, 0.5000058700000277, 0.5000190600000809, 0.5000206300000876, 0.5000201500000856, 0.5, 0.5000118100000525, 0.5000002200000011, 0.500000790000004, 0.5000016200000081, 0.5000216500000919, 0.5000006900000035, 0.5000004300000022, 0.5, 0.5000174000000734, 0.5000257300001089, 0.5000093000000426, 0.5000249100001054, 0.5000043900000208, 0.5000306300001299, 0.5000323500001372, 0.5, 0.5000240600001024, 0.5000325000001378, 0.500028670000122, 0.5000010700000054, 0.5000230700000979, 0.5, 0.5000002500000013, 0.5000300000001275, 0.5000284600001209, 0.5, 0.5000026400000128, 0.5000282300001199, 0.5000033500000162, 0.5000266200001131, 0.5, 0.5, 0.5, 0.5000153200000659, 0.5, 0.5000011700000059, 0.5000014500000073, 0.5000310100001315, 0.5000275200001171, 0.5000261600001109, 0.5000184400000779, 0.5000000900000005, 0.5000308100001307, 0.5000021900000108, 0.5000304300001291, 0.5000228900000971, 0.5000313500001332, 0.5000005500000028, 0.5000000600000003, 0.5000004900000025, 0.5000253300001071, 0.5000002900000015, 0.5000070200000326, 0.5000048100000228, 0.5000279900001189, 0.5, 0.5000221100000938, 0.5000052300000248, 0.5000214600000911, 0.5, 0.5000000400000002, 0.5, 0.5000050100000237, 0.5000023700000116, 0.5000000900000005, 0.500014330000062, 0.500005710000027, 0.5000148500000641, 0.500027780000118, 0.500017730000075, 0.5000321900001365, 0.5, 0.5000255500001081, 0.5, 0.5000131600000575, 0.5000018900000094, 0.5000098200000447, 0.5000238700001014, 0.5000208100000884, 0.5000054000000256, 0.5000065300000305, 0.5000251500001064, 0.5, 0.5000298100001266, 0.5000080200000374, 0.5, 0.5000232600000986, 0.5000293700001247, 0.500016230000069, 0.5, 0.5000272600001159, 0.5000084700000393, 0.5000234700000995, 0.500000600000003, 0.5000210100000891, 0.5000008600000043, 0.5000302600001283, 0.5000015500000078, 0.5000170400000719, 0.5000187200000793, 0.5000017700000089, 0.5000009500000048, 0.5000020300000101, 0.500019350000082, 0.5000223000000945, 0.5000316900001347, 0.500000400000002, 0.5000001300000007, 0.5000311900001324, 0.5000326900001387, 0.5, 0.5000076000000354, 0.5000125200000549, 0.5000218900000928, 0.5000166400000706, 0.5000157900000676, 0.5000060300000284, 0.5000259400001099, 0.5000012600000063, 0.5000137500000599, 0.5000030100000146, 0.5000007500000038, 0.5000180900000765, 0.500001400000007, 0.5000003500000018, 0.5, 0.5000067900000316, 0.5000089000000412, 0.5000104900000472, 0.500027070000115, 0.5, 0.500000990000005, 0.5000040800000195, 0.50002125000009, 0.500004640000022, 0.5, 0.5000006500000033, 0.5000289100001228, 0.5000037000000177, 0.5000203800000866, 0.5000225100000955, 0.5000196500000834, 0.5000198900000845, 0.5, 0.5000264100001122, 0.5000227000000963, 0.5000001800000009, 0.5000242700001031, 0.5, 0.500024500000104, 0.5000112400000499, 0.5000055600000263, 0.5000268400001141, 0.5000062600000295]
    #M2 = [0.5000217900000934, 0.5000016700000084, 0.5000070500000313, 0.5, 0.5, 0.5000248900001074, 0.500026650000115, 0.5000210300000898, 0.5000270500001167, 0.5000251800001086, 0.5000269300001161, 0.5000059800000269, 0.5000173200000732, 0.5000185700000787, 0.5000182100000771, 0.5, 0.5000109000000478, 0.500000210000001, 0.500000790000004, 0.5000015800000079, 0.5000194500000826, 0.5000007000000035, 0.5000004500000023, 0.5, 0.5000159200000667, 0.5000225500000969, 0.5000090800000396, 0.5000219400000941, 0.5000043000000198, 0.5000259300001119, 0.500027300000118, 0.5, 0.5000213400000914, 0.5000274000001185, 0.5000245600001058, 0.5000011000000055, 0.500020610000088, 0.5, 0.5000002500000013, 0.5000255100001102, 0.500024400000105, 0.50000001, 0.5000026500000128, 0.5000242300001041, 0.5000033500000158, 0.5000231300000997, 0.5, 0.5, 0.5, 0.50001427000006, 0.5, 0.5000011600000058, 0.5000014200000071, 0.5000262000001131, 0.5000237400001019, 0.5000228500000983, 0.5000167900000708, 0.5000000900000005, 0.5000260500001125, 0.5000021800000105, 0.5000258200001114, 0.5000204400000872, 0.5000265200001144, 0.5000005300000027, 0.5000000500000003, 0.5000004800000024, 0.5000222600000954, 0.5000003000000015, 0.5000067600000302, 0.5000048100000218, 0.5000240700001033, 0.5, 0.500019770000084, 0.5000052900000239, 0.500019270000082, 0.5, 0.5000000200000001, 0.50000001, 0.5000050500000227, 0.5000023900000116, 0.5000001300000007, 0.5000132600000567, 0.5000057900000262, 0.5000138300000585, 0.5000239000001026, 0.5000162300000681, 0.5000271900001174, 0.5, 0.5000223900000961, 0.5, 0.5000118900000519, 0.5000018800000093, 0.5000095600000417, 0.5000211900000906, 0.5000187600000795, 0.5000055000000249, 0.5000064100000288, 0.5000221100000948, 0.5, 0.5000253500001094, 0.5000077800000342, 0.5, 0.5000207300000885, 0.500025060000108, 0.5000149200000629, 0.5, 0.5000235900001013, 0.5000082600000362, 0.500020880000089, 0.500000590000003, 0.5000189200000802, 0.5000008800000044, 0.5000256400001108, 0.5000015000000075, 0.5000155900000652, 0.500017070000072, 0.5000017800000088, 0.5000009400000047, 0.5000020100000099, 0.5000175600000742, 0.5000199300000847, 0.5000268200001158, 0.500000400000002, 0.5000001500000008, 0.5000263900001138, 0.5000275300001191, 0.5, 0.5000073600000325, 0.50001142000005, 0.5000195900000832, 0.5000152400000639, 0.5000146400000617, 0.5000061200000276, 0.5000227100000977, 0.5000012700000064, 0.5000124900000543, 0.5000030000000143, 0.5000007400000037, 0.5000165300000695, 0.5000013400000067, 0.5000003600000018, 0.5, 0.5000066000000295, 0.500008680000038, 0.5000099800000437, 0.5000234400001008, 0.5, 0.5000010200000051, 0.5000040000000185, 0.500019090000081, 0.5000045200000206, 0.5, 0.5000006300000032, 0.5000247300001066, 0.5000037000000174, 0.5000183700000778, 0.5000200900000855, 0.5000177600000753, 0.500017960000076, 0.5, 0.5000230300000992, 0.5000202800000865, 0.5000001700000009, 0.500021480000092, 0.5000000200000001, 0.5000216300000926, 0.5000104500000458, 0.5000056500000255, 0.5000233000001003, 0.5000062700000282]
    #a1x = [-0.10540952824937355, -0.47213612841533004, 0.08709332577623712, 0.3638053364800917, 0.29289752090151516, -0.47909151959393703, -0.3943391020986416, 0.04685674702335514, -0.338086329883622, -0.4820486538685247, -0.35816519366470007, -0.09076739581724598, 0.4890131690331144, 0.42674420042472844, 0.45508291536666573, 0.15329546644280515, 0.32783533911114315, -0.18084406763262864, -0.43892785903221265, -0.4779805822044496, 0.3273395184635532, -0.4101189663587699, -0.3111461267858504, 0.49891415791363947, 0.4887592516750639, -0.24582014332940924, 0.22915581754605596, -0.13486513973548903, -0.3027642991685245, -0.4588981679531321, -0.29434977808787305, 0.211678436800522, -0.014544137820097282, -0.27084216188896204, -0.46902237508586325, -0.47600973968954885, 0.13794511179964736, 0.18283024553080052, -0.20888194719104625, -0.4779918930050028, -0.46137708516083364, 0.09271123906344808, -0.4016942063800102, -0.4520231535343608, -0.36606281861584694, -0.3405155278988505, 0.4841611183866826, 0.49103087798659384, 0.23971668047044425, 0.44068647885197854, 0.3414870102140688, -0.48085842146315555, -0.48452691457274866, -0.4377723477600033, -0.4137133229226645, -0.2956004589781873, 0.4942079047413306, -0.06195588139023941, -0.4491491391489376, -0.4315237084592106, -0.4669603752432419, 0.16751176273094603, -0.41031276959831664, -0.35507155590793915, -0.031153253622899217, -0.33379219392303194, -0.19193768637420314, -0.2360384019079288, 0.057446463078958135, -0.25485423114759487, -0.44090324875883014, 0.12321239123452829, 0.27823877760086585, -0.20294267322893014, 0.3500355049627165, 0.4646909151274582, -0.00017443960789785548, 0.06189764084451188, -0.22922266810885278, -0.41737094451331225, -0.09245685398911196, 0.4090641927554979, -0.11990058178703668, 0.4257806686582183, -0.4281449784983855, 0.49254629379126086, -0.31680535208189736, 0.26682742858643616, -0.21935258939363042, 0.43784019551676967, 0.3714033874955735, -0.4551321731899156, 0.2555797026836625, 0.01612848604066863, 0.4099712966908933, -0.17568278372200866, -0.002243712149478809, -0.16379367506532827, 0.40403089126975006, -0.48089480080690467, 0.14550076167714507, 0.45216464303022547, 0.10789225390380927, -0.4814436870145732, 0.4655214016781376, 0.4753700936516976, -0.3976786874018233, 0.17402781025495992, 0.07744180262521445, -0.3749337328595281, 0.3914869053421292, -0.450833201467069, -0.47337066208037937, -0.48215982777370414, 0.4829823161151908, 0.4925438966773824, -0.46448389476918955, -0.4610274606564064, -0.4441414915620194, 0.4834386523478986, 0.2519706806449636, -0.376947750382351, -0.2872665448710746, -0.12252611684877643, -0.42481543235599195, -0.24633527056109653, 0.4999014481202096, 0.11657231754253748, 0.3501112693681943, 0.30342125089203986, 0.47525285856193816, 0.4539651088355134, -0.061331356474304155, -0.2712470548675057, -0.483879815509814, 0.39081333415143776, -0.3845648435080701, -0.4253683863818216, 0.49426703607031813, -0.4850612335128932, -0.2621908110032672, 0.4959542594753825, 0.02752321329153379, 0.20193499283266342, 0.2806048072018875, -0.3800059579316455, 0.38468173965657254, -0.4693742138729543, -0.32506507990667144, 0.37150446747161675, -0.2793371542324201, 0.42177421506269014, -0.3932985322782359, -0.47493912951104905, -0.3461950507584011, 0.44179585021934814, 0.22467239044225545, 0.47591573650462654, 0.46644826978632214, 0.3178184910493393, -0.31865955608251556, 0.19646149548375028, -0.1520221614123158, -0.04511157091617988, 0.030893085135046388, -0.07544272031299382, 0.30460665297032585, -0.1479415557110573, -0.3609880602295213, -0.03176749226497367]
    #a1y = [0.4802392223793936, -0.10688367832897297, -0.47885819622260317, 0.3421130891695551, 0.4039370694562478, 0.059179305920661396, -0.2740287418049321, 0.4914830767343554, -0.3408836420203482, 0.0004762560490085481, -0.31974120363451225, -0.4762468058386912, 0.07884126172106827, 0.2537203314102489, 0.19812366133744333, 0.47357628414520136, -0.36341603287406676, 0.4592812791709923, 0.21319067571456124, -0.07790416483835544, 0.3725671767061054, 0.2660624547058009, 0.3801346538825376, 0.031389902115776074, -0.07450899832795063, 0.4232796234898141, -0.43130730653562505, 0.47239300600158207, -0.37647693521258124, -0.14366477014823195, -0.37937611109880204, 0.45112432928768587, 0.49268990420510816, -0.39661475769417065, 0.11730246807135694, 0.09950561432176752, 0.47519967387895523, 0.46328668644845206, 0.4467244639001358, -0.05802051873442208, 0.14584221897796407, 0.48841647637282276, -0.26829395046914933, 0.1739735971844122, -0.31507965824860495, 0.34893075497379933, 0.12435848673470774, 0.0936945423011459, 0.43713966220517386, -0.22057507159856085, 0.36421776658577215, 0.07008136718135718, -0.018965186213369428, -0.1981444084893838, 0.2544845585463752, 0.38894037655196706, 0.017593274822230536, 0.4914328754121942, -0.17121840739293256, -0.2175528864435588, -0.11554488743030866, 0.4658999277830732, -0.2496402464088286, 0.3380907006276409, 0.49473725399698076, 0.35977111256972366, 0.4512514137408981, 0.4324605124814552, -0.48296925328249934, -0.4108624466868798, 0.20152271694827872, 0.4819552054243151, 0.41035142144014547, -0.43911243470007605, 0.35153939931050215, 0.18409392786767614, 0.496099195317733, 0.4929390828513297, -0.42577927023166545, -0.2433545912255821, 0.4862312274068726, -0.27326055410319966, -0.46938048171236857, -0.24741310420294138, 0.22836478823362835, -0.04377981324743002, -0.3607902214986774, 0.42138930903683947, 0.43812144671719044, 0.24090471171891267, -0.32105653502201403, -0.1635174787756043, -0.4164654014777666, 0.49305836157181426, 0.2800279591914347, -0.4508901289292578, -0.48538828019463365, 0.46268340950647757, 0.29386644529101574, -0.028841361934531174, -0.46512679799005374, 0.2129238402809425, 0.48258337397171547, 0.029859739045714102, -0.1643140744648361, 0.15453221292183703, 0.2797228214589212, -0.45563552984047584, 0.48800318823584404, 0.31516921763229416, 0.30519138185158234, 0.18561325085282898, -0.08696121148230264, -0.04859602289721874, -0.10497432524213128, 0.048173312489606115, -0.13550419230949562, 0.15736199973644982, -0.19089120245131724, 0.10935075938690197, 0.4268816377862135, -0.29744023521865953, 0.399083719302618, 0.47908456696164814, -0.2243177375433866, -0.41241718616643414, -2.08950006220738e-06, -0.47290772575906603, -0.34313261686984786, 0.3922206083124076, -0.13489471428832506, -0.19291272651532318, -0.4811073713855375, 0.4068990560990506, 0.040371482122176824, -0.2976483032221235, -0.2922035972732428, 0.24003750442874944, -0.01299592669639615, 0.010691699244811633, 0.416552450357392, 0.06266362694113094, -0.48516991218495187, -0.4443299110214255, -0.3997506208791538, 0.30389962235687984, 0.31863053131717406, 0.12862019175099512, -0.3572774556004986, 0.32904641938972257, -0.39437247517761026, 0.2679224077740004, 0.29112468424766913, 0.08839868913861856, -0.33680187229034564, 0.2264082783836058, 0.4417020334721218, 0.13946417292268778, 0.16913751417974834, 0.3848539202305772, 0.36960489177304723, 0.45472313669700215, 0.47008128231135343, 0.49043685580401203, 0.49550171460517184, 0.4863124731438187, -0.3823483880835641, -0.46060529687593665, 0.32695802346719566, -0.4840938160081343]
    #a1z = [4.0233978533306495e-06, -2.969731243735782e-06, 5.175719619578164e-06, -6.452922399762357e-08, -5.6900766965315195e-08, 3.0196796754510263e-07, 1.6462950046991923e-08, -1.8285783635265135e-06, 2.8838765711994693e-07, -1.6454535433207342e-06, -2.4614846533505395e-07, 1.682373259831597e-06, 6.022926628355055e-06, -1.0318886649430629e-05, -8.466984721441107e-06, -1.1935521745061496e-07, 2.491777239261159e-06, -6.028395688304502e-07, -2.1128457523404156e-06, 5.571515727444575e-07, 6.400038127199937e-06, -2.4334919482348077e-08, 1.303397924443303e-06, -8.714440060154873e-08, -2.8019684907623964e-06, 4.2396863718486577e-07, -8.289015642111497e-06, 2.0798573782622215e-06, 1.5880119098367108e-06, 2.2585305430915465e-07, 1.5880458741215462e-07, -5.545667250401008e-08, -3.0117152947784577e-06, -1.7723372575989416e-07, 1.1593286237361278e-06, 2.782520481365141e-06, 2.367821222392067e-06, -6.6144045277478e-08, 1.0320244415650646e-07, 1.7880447599079815e-06, 2.8367076290153683e-07, -5.137946097670695e-07, -5.24415467920261e-07, -5.248227142773124e-07, 9.160833128409166e-06, -2.2708735462142884e-06, -8.220283548681081e-08, -8.394557059259971e-08, -5.375478461616021e-08, -1.053361919822346e-05, -6.193815619683327e-08, 1.9260337221003603e-06, -1.6634783326138651e-06, 7.753408314284834e-07, 3.2299508403516266e-06, 5.635680873018482e-07, 2.082785119057914e-05, 2.5450782924103554e-07, 9.085420397675359e-07, -6.408386518411742e-07, 1.5812901155804093e-06, -2.4386382768794825e-06, -1.0521704829731302e-06, -1.8286512853135436e-06, -4.226879440139085e-08, -1.0892045348378755e-06, -1.1971123514854447e-07, -1.0004174286804498e-06, 1.049343867817813e-05, 4.827376626857987e-07, 1.6939889482004473e-06, -3.202695503846109e-07, 2.1969296655335914e-06, -2.824664757500086e-06, 1.2121648514654263e-05, -7.840932672174445e-08, 6.775592256014196e-07, 2.6132742537841843e-07, -3.6809201271349214e-06, -3.859624369901526e-06, -7.857743712606129e-07, -6.674495285416412e-06, 3.1120871200750947e-06, -6.402240028960386e-07, 4.969341625011713e-07, 6.293133534043836e-07, 2.3253625680365307e-07, -5.4824985055117375e-08, 3.68453268930908e-06, -7.418788223565143e-08, 2.4302422751011965e-06, 4.608361036744509e-06, -1.2100990909092686e-05, -3.737800514591511e-07, -8.358597490106255e-06, -6.954042944215734e-07, -1.0643165844696638e-05, 3.897807209383458e-06, -6.954167393779584e-08, 6.436940097475063e-07, -8.038460981874851e-06, -7.635271432611133e-08, 3.08760962830201e-06, 7.699885371934903e-07, 2.460204068418006e-07, -8.035858399396007e-08, 2.559517938126213e-06, 2.1026765678554194e-06, 1.7716899084646369e-06, -1.5641598918517146e-06, 2.1832499760909296e-06, -4.642293125126361e-06, 2.9830459687864497e-06, 5.783714864704602e-07, -1.1054774673395305e-05, 1.3002729509353074e-05, -3.5096511989586734e-06, 2.240835076783783e-06, 2.2716881827709227e-06, -1.746117106622689e-07, -1.560570872976369e-06, -2.991158935476042e-07, 8.97517426079852e-07, -4.213269048663979e-07, -3.5340122397998024e-07, -2.605393217563294e-07, -8.861052600232802e-08, -4.388717086661615e-06, 2.859283360590528e-05, 3.3294615535558444e-06, 4.764995633879676e-07, 2.7817454554828022e-06, 5.541390564098859e-06, -1.2781432602884085e-06, 4.33540301794197e-06, -4.4097426932407876e-07, 4.205690248326956e-06, -7.254033564510924e-07, 3.220554622851589e-06, -1.3253227797149955e-06, 7.535825871675501e-07, -8.559113021213508e-08, 2.991166908286166e-06, -1.9001464511810074e-06, 5.507717018658641e-06, 3.871786367197265e-07, -6.70737639458194e-08, 5.639466928600803e-06, 7.118888543307632e-07, 7.975153512383578e-06, -4.0270524748683605e-06, -7.191609257065139e-08, -1.688543230401961e-06, 1.0928238562294816e-07, -1.123606442391069e-06, -7.733358212027747e-06, -6.812369022582004e-06, -4.1482934948933666e-06, -6.0951905964188534e-06, -5.9356944353627714e-08, -1.213689438422037e-06, -7.111769616311354e-06, 9.862305793770697e-07, 4.489922895460086e-07, 3.0206350782140365e-07, 3.0554390428074896e-06, -1.2981727020708948e-05, 3.6679743271260372e-06, 6.629659809907131e-07, -7.647309817331168e-06]
    #a2x = [0.10547483602109124, 0.472063357715531, -0.08673971829527269, -0.3638042926923483, -0.2928961335067599, 0.4791105293953459, 0.39436330110686996, -0.04694139018006956, 0.33809562301668644, 0.4820513596996176, 0.35816497530727176, 0.09080485150409186, -0.4888900615798938, -0.4268143251902439, -0.4549499581857002, -0.15329371484623028, -0.3282743834045647, 0.18085821187230675, 0.43892775744352436, 0.47805449315949977, -0.32738153907532913, 0.41013017780078087, 0.31118376203844833, -0.49891447399781713, -0.4888093624950194, 0.24580450041712504, -0.22899098533210285, 0.1349676671902069, 0.3026927348064059, 0.45889600953441406, 0.2943571731636277, -0.21167678815263075, 0.014645805360673414, 0.2708407975330942, 0.46907335715139786, 0.4760009937681501, -0.1379951811602432, -0.18282856617314028, 0.20890682179467043, 0.47797940489277524, 0.4614483795977805, -0.09271079178290245, 0.4017453182242566, 0.452124768483571, 0.366126204898014, 0.34050714384786274, -0.4841610671364879, -0.4910309503858306, -0.2397151004596141, -0.4406557552440081, -0.34148584795216236, 0.4808513609258696, 0.4845031305535453, 0.4378267031036238, 0.4136664054909338, 0.29550909727885316, -0.49463899087634344, 0.06195526961316174, 0.4491666234082113, 0.4315319401779812, 0.466967948655243, -0.1675213922930954, 0.41034852001773164, 0.3550506652866095, 0.031148387562003294, 0.33377183108965663, 0.19197776476757786, 0.23603859448135286, -0.05749883035922544, 0.2547318876108624, 0.44103266484261017, -0.12321275886425684, -0.27808685546417544, 0.20291494114689287, -0.350210582242927, -0.46469061429850583, 0.00015178095937811494, -0.06189612241951396, 0.22942355306786208, 0.4173964302338128, 0.09245223456614315, -0.4089414737077907, 0.11977446799142821, -0.42567884043085347, 0.4281832272860491, -0.49280057446046177, 0.31680538707859096, -0.2668259387023975, 0.21934088939561014, -0.43783964412660886, -0.37124268653794207, 0.4551339635398377, -0.25516401687344376, -0.016138198889752157, -0.4101131227252367, 0.17565508355940598, 0.001969810419723107, 0.16384672951133192, -0.404030091115592, 0.4808872940382986, -0.14521082945401523, -0.4521642168783862, -0.10800957293009522, 0.481458265395206, -0.46535532143812136, -0.4753699178947271, 0.3975963039035514, -0.17380275755726893, -0.07764126157134732, 0.37494094683148615, -0.39174223955320703, 0.4508269136653434, 0.47333050136302907, 0.48220018949630294, -0.4828826914216899, -0.49265467183106926, 0.46441295800769056, 0.46098329067911015, 0.4441422688330852, -0.48322688410813247, -0.25178458486806027, 0.37694580391012417, 0.28727735620927214, 0.12252166813437136, 0.424873061918999, 0.2463148060124526, -0.49990188379704525, -0.1161935675123333, -0.35034143121392436, -0.30331435114825, -0.47501290283312103, -0.45385532191934985, 0.06143359819814487, 0.2712068231411906, 0.483865992558671, -0.3908289113563449, 0.38459050308185994, 0.4253618195329389, -0.4947601126754432, 0.48512950986998843, 0.2622104534610055, -0.4959544543990436, -0.027963453622332737, -0.20184233033077942, -0.2806173270820131, 0.3800669528583756, -0.3846808167961536, 0.46935201098578566, 0.32499094784965, -0.37173232515647736, 0.2792162808692704, -0.4217735388763206, 0.3933071437172844, 0.4749690995920152, 0.3462193842452203, -0.441782618987202, -0.22453228280376034, -0.47568382297091366, -0.4662596191778354, -0.31781721373834854, 0.3186603143413029, -0.19638947130592982, 0.15201645181127574, 0.04517988341355792, -0.030903600672910723, 0.07550130695514962, -0.30503155595083725, 0.14816801064238302, 0.36103658515352227, 0.03172088524367862]
    #a2y = [-0.4802754324704067, 0.10697698883900765, 0.47851848531567553, -0.3421157074118944, -0.403939168571418, -0.05916438039278946, 0.2740612358950245, -0.49159798166199403, 0.3409050211893677, -0.0004437480903527346, 0.31977653014197355, 0.47619639903050165, -0.07913295071497473, -0.2535482682597421, -0.19800355667018574, -0.4735762773606905, 0.363391349088373, -0.45930720247532936, -0.213166481948605, 0.07795451690336955, -0.37279863223559023, -0.26604174290419685, -0.3801193892380749, -0.03139326376891516, 0.07486097890318325, -0.42325200382354483, 0.43127638138629704, -0.4723804632371792, 0.3765064623428185, 0.14364700632162317, 0.3794122976608492, -0.45112549083842807, -0.49278486951508915, 0.39664426013177284, -0.11725961955462712, -0.09954113976740694, -0.4751165290887151, -0.46328734594692655, -0.44671829289735393, 0.058038853942223356, -0.14581017083106954, -0.4884113720478107, 0.26827641575538436, -0.17394479756838596, 0.3150794677557752, -0.348972849246995, -0.1243617425154731, -0.09369783845242223, -0.43714120998975714, 0.22052592775617372, -0.364220239869951, -0.07004770693479288, 0.018979315063744444, 0.1981114558045873, -0.25457397445468016, -0.38898346619930324, -0.017816685030576054, -0.4914573467954865, 0.1711784096088321, 0.21750703093222631, 0.115519194531772, -0.4657795341482318, 0.2496642973229994, -0.3380980658538451, -0.49475108710689597, -0.3597605212496339, -0.4511935384114096, -0.43244713768827436, 0.48235361789383546, 0.4106638986230335, -0.20158805163598897, -0.4819552332487689, -0.410467775427428, 0.43920787434493946, -0.35170526482779474, -0.1840970836854446, -0.49610162118332735, -0.4929291566043035, 0.42570502294752877, 0.24332818635740025, -0.4862341999486005, 0.27311220467268305, 0.4694488321555494, 0.2474488495289396, -0.228491771410877, 0.04412517099987035, 0.3608215944517574, -0.4213911616147135, -0.4380593197277115, -0.240907735587078, 0.32078921853778564, 0.16346226094925878, 0.41670612873211194, -0.4932175115195757, -0.27987569279451613, 0.4507535686897277, 0.4855759529974315, -0.46264502036452293, -0.2938692951235004, 0.028869193030321764, 0.46516998049518277, -0.21292693466824164, -0.4824744837383396, -0.029793343946769253, 0.16427208049694428, -0.1545354222127715, -0.27968821594345666, 0.4557524057393132, -0.4880487979739527, -0.315169392407992, -0.3051068127281376, -0.18558883007973778, 0.0869614345185936, 0.048550117889589836, 0.10520680892148715, -0.04855104776166972, 0.13546669367118894, -0.1573584870106858, 0.19088087547964136, -0.10950874788194108, -0.42690365128974417, 0.29746915849123423, -0.3990938589858908, -0.47910704807535814, 0.22431088278409236, 0.4124443784864762, -1.2987558326357893e-06, 0.47275197068743013, 0.3428645131370855, -0.39241623256955244, 0.1350753481849347, 0.19285119548578342, 0.4812172949862425, -0.4068488998660719, -0.04045692178857384, 0.29757696010638535, 0.2922120232798735, -0.24002637729253906, 0.013148505217699544, -0.01068953271446861, -0.4165665155885663, -0.06266695813438754, 0.484999836696437, 0.4444494505237982, 0.4004879708368934, -0.3038650316349563, -0.3186332738473405, -0.12863524545364655, 0.3573587800379993, -0.32911874662983237, 0.39438593650051373, -0.2679253506802815, -0.2911419108693904, -0.0883441341805378, 0.33689028801177057, -0.22620957012436826, -0.44163486917557204, -0.13951367567816492, -0.16903919967632328, -0.38485622283685, -0.3696412645479771, -0.4546225128442591, -0.47011591138394015, -0.49046934101933515, -0.4955010967688069, -0.48631956576321683, 0.38266470555615, 0.4607318727472212, -0.3270003019807526, 0.4843228541123718]
    #a2z = [4.384462816351417e-06, -2.5481327062895667e-06, -3.5634989496039355e-06, -4.9668038495781424e-08, -4.282182096974882e-08, -1.1889319148056462e-06, 4.858483029380066e-07, -5.429431758230754e-06, -1.4443332140772816e-07, -2.380381043811267e-06, -3.987286459366434e-07, 1.0083905706056555e-05, 1.3006071639373597e-05, -7.1136658151662365e-06, -5.862929419781912e-06, -7.56858321263138e-08, 2.1209827195431174e-07, 1.1123136857015954e-06, -1.816189455117443e-06, -2.932094651951508e-06, 2.040561438944844e-06, -3.754323065949281e-07, -1.810550079908642e-06, -5.941045626549735e-08, -5.125385521567968e-06, 5.039545242605877e-06, -1.3920206968837118e-05, 1.4022958606195545e-06, 9.165299951956888e-06, 8.297634729722889e-08, -8.640359626254215e-08, -4.007829640110935e-08, -9.311986567297223e-07, 3.406985513046117e-08, 2.4258037899673254e-06, 4.2271353898145154e-06, -1.2124279848538898e-05, -4.653277485494975e-08, -1.8783428665587393e-07, -1.454546340380214e-06, 4.440285424419985e-06, -3.183674113237286e-07, 4.440409675784981e-06, 2.143471831780942e-06, -5.341443929645955e-07, -1.0766510287993479e-05, -5.9392163422603097e-08, -5.9583418982364995e-08, -3.941087042389796e-08, -9.728079892381812e-06, -4.746273287036551e-08, 4.2524759079717665e-06, 8.112642019101216e-07, -2.947242007953562e-07, -6.971578692302396e-07, 7.841573350000278e-07, 1.2269208984021026e-05, -1.063712907590744e-06, -6.247099907145914e-07, 5.248595046686279e-07, -1.338905665302063e-06, -5.331991794760268e-06, 9.119372160735472e-07, -4.808375420627728e-07, 5.726754518393904e-07, 1.385337725334836e-07, 1.9812607237361605e-08, 2.039002104474229e-09, -4.209472763676966e-06, -5.682707906563528e-06, -1.6593852603715395e-07, -4.202030329430351e-07, 1.740863910101374e-05, -5.837459388830255e-06, -4.292297915440656e-06, -5.837367676049874e-08, -7.198060974378892e-07, 1.0098412495084827e-07, 3.823414673578883e-06, 5.0304488171685355e-06, -1.1857678623491635e-07, -2.4182043146592537e-05, 1.786863588991843e-05, 2.301578968070468e-06, -2.2652956688543785e-06, -1.4486902928129595e-06, 4.459940833940522e-07, -4.07415379444099e-08, 3.086410136971658e-06, -5.642736604263367e-08, 1.7024947568856467e-05, -2.3415318518491475e-06, 1.8551491671825546e-05, -7.041866106504534e-06, -5.563123205413045e-06, -1.681418212362651e-05, -5.883803633782551e-06, 1.6496877921234034e-06, -5.350826922683348e-08, -1.7245494437274345e-06, 1.8845828661623585e-06, -5.752100681441052e-08, -5.72817099451565e-06, -2.652110691262414e-06, -5.407026399118376e-06, -5.899357499354366e-08, -5.193172388293018e-07, 9.682390177722322e-06, -5.779202566509748e-06, -7.506859427057687e-08, -5.551442775376581e-06, -4.986688338380435e-07, -1.3864166059502737e-06, -1.9950649498401732e-06, -8.218098640429497e-06, 1.721974170290329e-05, -4.667892559590991e-06, -1.2390799985169368e-06, -4.1181361118210034e-06, 4.936597496805202e-06, 1.4908285568926704e-05, 6.670459545390725e-07, -4.37535841363704e-07, 5.858537759950589e-07, 2.9923988606074225e-07, 4.179599479111034e-07, -5.908381375091924e-08, 1.102746846944206e-05, 9.381601552654725e-06, 9.038858507398474e-06, -1.0528795856730195e-05, -5.6671755673142184e-06, 6.714725926575889e-06, 1.0903849160604541e-07, -2.3615838111135347e-08, 7.217038305213703e-07, -4.2620758032849205e-06, -1.010405256894023e-06, 5.857596983070965e-06, -5.717435222556787e-07, -5.142799758284405e-07, -5.958349718302463e-08, -1.164582647836892e-05, 7.118577447680419e-06, -6.622159619168591e-06, -1.3189376231939671e-06, -5.169475817378538e-08, 3.981671081293386e-06, 1.2952829855247286e-05, -7.32945918436278e-06, -1.0595090607391986e-05, -5.508904476658559e-08, 2.035560555418025e-06, 1.2934515397593962e-06, 9.29146989828726e-07, -5.657583493029251e-06, 4.293008490979549e-06, -3.724276362671154e-06, -5.149042359899816e-06, -4.514118443810208e-08, -5.171085750616833e-06, -1.1009465281287322e-06, 8.84644678143589e-07, 1.0910031427134e-06, -5.13607343217098e-07, 6.244494225771609e-06, -3.0581309674243527e-06, 1.6436165431490932e-07, -4.659164277039946e-06, -7.326510525370927e-07]
    
    T = np.array(T) / (2*np.pi)
    M1 = np.array(M1) -0.5
    M2 = np.array(M2) -0.5
    """
    a1x = np.array(a1x) 
    a1y = np.array(a1y)
    a1z = np.array(a1z)

    a2x = np.array(a2x)
    a2y = np.array(a2y)
    a2z = np.array(a2z)
    """
    arg = T.argsort()

    T = T[arg]
    M1 = M1[arg]
    M2 = M2[arg]
    """
    a1x = a1x[arg]
    a1y = a1y[arg]
    a1z = a1z[arg]

    a2x = a2x[arg]
    a2y = a2y[arg]
    a2z = a2z[arg]
    """
    axs[0].plot(T,M1,linestyle="-", color=colors[0], label = "sink 1 (10M part)")
    axs[0].plot(T,M2,linestyle="--", color=colors[0], label = "sink 2 (10M part)")
    """
    axs[1].plot(T,a1x,linestyle="-", color=colors[0], label = "sink 1 (10M part)")
    axs[1].plot(T,a1y,linestyle="--", color=colors[0], label = "sink 1 (10M part)")
    axs[1].plot(T,a1z,linestyle=":", color=colors[0], label = "sink 1 (10M part)")

    axs[1].plot(T,a2x,linestyle="-", color=colors[0], label = "sink 2 (10M part)")
    axs[1].plot(T,a2y,linestyle="--", color=colors[0], label = "sink 2 (10M part)")
    axs[1].plot(T,a2z,linestyle=":", color=colors[0], label = "sink 2 (10M part)")
    """
plot_1G()
plot_100M()
plot_10M()

axs[0].set_ylabel(r"$\delta_{M_{sink}} \, [M_\odot]$")
axs[0].set_xlabel("Time [binary orbits]")

axs[0].legend()



axs[0].set_xlim(-0.1,2.3)
axs[0].set_ylim(-0.1e-8,4e-8)

#plt.grid()
plt.tight_layout()
plt.savefig("santa_sink_rate.pdf")
plt.show()

==> figures/ghostzones/parse.py <==

import matplotlib.pyplot as plt
import numpy as np
plt.style.use('custom_style.mplstyle')

graph = []
list_node = []

with open("ghost_graph_9.dot",'r') as f:
    for l in f.readlines():
        splt = (l.split())
        
        if len(splt) == 3:
            if splt[1] == "->":
                s = int(splt[0][1:])
                r = int(splt[2][1:])
                print(s,r)

                graph.append((s,r))
                if s not in list_node:
                    list_node.append(s)

                if r not in list_node:
                    list_node.append(r)


#for i in range(max(list_node)):
#    if i not in list_node:  
#        list_node.append(i)

list_node.sort()
print(graph, list_node)



ndic = {}

for i in range(len(list_node)):
    ndic[list_node[i]] = i


mat = np.zeros((len(list_node),len(list_node)))
for (s,r) in graph:
    mat[ndic[s],ndic[r]] += 1

print(mat)


plt.imshow(mat)
plt.xlabel("Sender patch")
plt.ylabel("Receiver patch")

plt.xticks([], [])
plt.yticks([], [])

plt.savefig("matrix.pdf")

plt.show()


==> figures/sources/deserialize.cpp <==
// The byte buffer
sycl::buffer<u8> res = ...;

// Give the buffer to the helper
shamalgs::SerializeHelper ser(std::move(res));

// Recover buffer size
u32 buf_size;
ser.load(buf_size);

// Allocate buffer and load data
sycl::buffer<f64_3> buf (buf_size);
ser.load_buf(buf, buf_size);

// Read the string
std::string str;
ser.load(recv_str);

==> figures/sources/exemple_runscript.py <==
import shamrock

# Create a Shamrock context
ctx = shamrock.Context()
ctx.pdata_layout_new()

# Get the SPH model
model = shamrock.get_SPHModel(
    context = ctx, 
    vector_type = "f64_3",
    sph_kernel = "M6")

# configure the solver
cfg = model.gen_default_config()
cfg.set_artif_viscosity_VaryingCD10(
    alpha_min = 0.0,
    alpha_max = 1,
    sigma_decay = 0.1, 
    alpha_u = 1, 
    beta_AV = 2)
cfg.set_boundary_periodic()
cfg.set_eos_adiabatic(gamma = 5./3.)
cfg.print_status()

model.set_solver_config(cfg)
model.set_cfl_cour(0.3)
model.set_cfl_force(0.25)

# Initialise the patch scheduler
model.init_scheduler(
    split_crit = 1e6, 
    merge_crit = 1e4)

#  .... Do setup .... 

# Run the simulation until t=1 and dump
t_end = 1.0
model.evolve_until(t_end)
dump = model.make_phantom_dump()
dump.save_dump("output")

==> figures/sources/foreachpatch.cpp <==
PatchScheduler & scheduler = ...

scheduler.for_each_patchdata(
    // the c++ lambda contain the operation
    // to perform on the patches
    [&](const Patch & p, PatchData &pdat) {
        // do someting on the patch
    }
);

==> figures/sources/makefigs.sh <==
# make style file cpp
echo "" | pygmentize -l cpp -f latex -P full=True | head -n -10 | grep -E -v "documentclass|inputenc" > gtexcpp.sty

# make style file python
echo "" | pygmentize -l python -f latex -P full=True | head -n -10 | grep -E -v "documentclass|inputenc" > gtexpy.sty

## Make a Verbatim code block for each input code file, transforming foo.ext to foo-ext.tex
for inname in $(ls *.cpp); do
    outname=$(echo "$inname" | sed -e 's/[\ \.]/-/g').tex
    echo $inname
    echo $outname
    pygmentize -f latex -P verboptions='fontsize=\smaller' $inname > $outname
done

==> figures/sources/patchdatagetfield.cpp <==
PatchData & pdat = ...
// get the layout of the patch data
PatchDataLayout &pdl = pdat.pdl;
// get id of the field (name and type specified) 
// f64_3 is a 3 dimensional double precision vector
const u32 ivxyz      = pdl.get_field_idx<f64_3>("vxyz");
// get the field at this id
PatchDataField<f64_3> & vxyz = 
                           pdat.get_field<f64_3>(ivxyz);

==> figures/sources/patchmetadata.cpp <==
template<u32 dim>
struct Patch{
    u64 id_patch;
    u64 pack_node_index;
    u64 load_value;

    std::array<u64,dim> coord_min;
    std::array<u64,dim> coord_max;

    u32 node_owner_id;
};

==> figures/sources/serialize.cpp <==
// Data to be serialized
std::string str = "exemple";
sycl::buffer<f64_3> buffer = ...;
u32 buf_size = buffer.size();

SerializeHelper ser;

// Compute byte size of header and content
SerializeSize bytelen = 
      ser.serialize_byte_size<u32>() 
    + ser.serialize_byte_size<f64_3>(buffer.size())
    + ser.serialize_byte_size(test_str);

// Allocate memory
ser.allocate(bytelen);

// Write data
ser.write(buf_size);
ser.write_buf(buffer, n2);
ser.write(test_str);

// Recover the result
sycl::buffer<u8> res = ser.finalize();
